Truncations of the ring of number-theoretic functions, revisited

Let $K$ be a field containing $\mathbb{Q}$, let $\Gamma$ be the ring of all functions from the positive integers to $K$ under Dirichlet convolution, and let $\Gamma_n$ be its truncation to functions supported on $[1,n]$. In [Snellman, Homology Homotopy Appl. 2 (2000), 17-27; arXiv:math/9904143] it was shown that $\Gamma_n$ is a polynomial ring modulo a monomial ideal $I_n$ which is stable after reversing the order of the variables, and the Poincare-Betti series of $\Gamma_n$ was computed in terms of the numbers $C_{n,v}$ of minimal generators of $I_n$ of least support $v$. We prove that $C_{n,v} = \Phi(n,p_v)$, Legendre's sifting function: the number of integers in $[1,n]$ free of prime factors $\le p_v$. This identifies an invariant of a minimal free resolution with a classical object of sieve theory, and it refines to the grading by total degree, with the number of prime factors carried in a variable. As consequences we obtain: a proof of Conjecture 4.6 of the 2000 paper, which was left open there; the asymptotics $C_n \sim \pi(n)^2/2$ of the total number of minimal generators, showing that the lower bound $C_n \ge \binom{\pi(n)+1}{2}$ of that paper is asymptotically sharp, together with the exact order $C_n - \binom{\pi(n)+1}{2} \sim \frac{16}{3} n^{3/2} / \log^3 n$ of the error; and the identification of $C_n$ with the OEIS sequence A182843. We also record errata for the 2000 paper: one stated result is false, one worked example is miscomputed, and two proofs are incomplete. Corrected statements and complete proofs are given.

==> anc/LEAN/DirichletTruncations.lean <==
import DirichletTruncations.Chain
import DirichletTruncations.Sieve
import DirichletTruncations.Conjecture46
import DirichletTruncations.Split


==> anc/LEAN/DirichletTruncations/Chain.lean <==
/-
Copyright (c) 2026 Jan Snellman. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Jan Snellman
-/
import DirichletTruncations.Sieve
import DirichletTruncations.Conjecture46

/-!
# Conjecture 4.6, end to end

`Sieve.lean` proves the arithmetic (clause (2)); `Conjecture46.lean` proves the
polynomial algebra (clauses (1), (4), (5)).  This file joins them, so that the
final statement `Conjecture46` below mentions only `n`, and every hypothesis of
`Conjecture46_core` is discharged.

The only thing still taken on trust is the *definition* of `D`, which is
Corollary 4.4 of Snellman (2000) — the Eliahou–Kervaire input.  See
`Conjecture46.lean`'s module docstring.
-/

namespace DirichletTruncations

open Polynomial Finset Nat

/-! ### Bridging `idx` to `Nat.count`, and `Nat.nth` to the primes -/

theorem idx_eq_count (y : ℕ) : idx y = Nat.count Nat.Prime (y + 1) := by
  rw [idx, Nat.count_eq_card_filter_range]
  congr 1
  ext q
  simp only [Finset.mem_filter, Finset.mem_Icc, Finset.mem_range]
  constructor
  · rintro ⟨⟨-, h2⟩, hp⟩; exact ⟨by omega, hp⟩
  · rintro ⟨h1, hp⟩; exact ⟨⟨hp.one_lt.le, by omega⟩, hp⟩

theorem idx_nth (k : ℕ) : idx (Nat.nth Nat.Prime k) = k + 1 := by
  rw [idx_eq_count]
  exact Nat.count_nth_succ (fun hf => absurd hf Nat.infinite_setOf_prime)

/-- `nth Prime j` is at most `n` exactly when `j` is below the prime count. -/
theorem nth_le_iff_lt_piCount {j n : ℕ} :
    Nat.nth Nat.Prime j ≤ n ↔ j < piCount n := by
  rw [piCount, ← Nat.lt_succ_iff, ← idx, idx_eq_count,
    Nat.lt_nth_iff_count_lt Nat.infinite_setOf_prime]

/-- `nth Prime (j+1)` is the least prime exceeding `nth Prime j`. -/
theorem nth_succ_min {j p : ℕ} (hp : Nat.Prime p) (h : Nat.nth Nat.Prime j < p) :
    Nat.nth Nat.Prime (j + 1) ≤ p := by
  have hinf := Nat.infinite_setOf_prime
  have h1 : j < Nat.count Nat.Prime p := (Nat.lt_nth_iff_count_lt hinf).mpr h
  calc Nat.nth Nat.Prime (j + 1) ≤ Nat.nth Nat.Prime (Nat.count Nat.Prime p) :=
        Nat.nth_monotone hinf (by omega)
    _ = p := Nat.nth_count hp

/-- The primes whose square is at most `n` form an initial segment. -/
theorem nth_sq_le_iff (j n : ℕ) :
    (Nat.nth Nat.Prime j) ^ 2 ≤ n ↔ j < idx (Nat.sqrt n) := by
  rw [idx_eq_count, ← Nat.le_sqrt', ← Nat.lt_succ_iff,
    Nat.lt_nth_iff_count_lt Nat.infinite_setOf_prime]

/-! ### `ℓ₁(n)`, as the conjecture defines it -/

/-- `ℓ₁(n) = #{odd primes p : p² ≤ n}`, verbatim from Conjecture 4.6. -/
def ell1 (n : ℕ) : ℕ := #{p ∈ Finset.Icc 1 n | Nat.Prime p ∧ p ≠ 2 ∧ p ^ 2 ≤ n}

theorem ell1_succ_eq {n : ℕ} (hn : 4 ≤ n) : ell1 n + 1 = idx (Nat.sqrt n) := by
  classical
  have h2 : {q ∈ Finset.Icc 1 (Nat.sqrt n) | Nat.Prime q ∧ q = 2} = {2} := by
    ext q
    simp only [Finset.mem_filter, Finset.mem_Icc, Finset.mem_singleton]
    constructor
    · rintro ⟨-, -, rfl⟩; rfl
    · rintro rfl
      exact ⟨⟨by omega, Nat.le_sqrt'.mpr (by norm_num; omega)⟩, Nat.prime_two, rfl⟩
  have hne : {q ∈ Finset.Icc 1 (Nat.sqrt n) | Nat.Prime q ∧ ¬ q = 2}
      = {p ∈ Finset.Icc 1 n | Nat.Prime p ∧ p ≠ 2 ∧ p ^ 2 ≤ n} := by
    ext q
    simp only [Finset.mem_filter, Finset.mem_Icc]
    constructor
    · rintro ⟨⟨h1, hq⟩, hp, hne2⟩
      have hsq : q ^ 2 ≤ n := Nat.le_sqrt'.mp hq
      have : q ≤ n := le_trans (Nat.le_self_pow (by norm_num) q) hsq
      exact ⟨⟨h1, this⟩, hp, hne2, hsq⟩
    · rintro ⟨⟨h1, -⟩, hp, hne2, hsq⟩
      exact ⟨⟨h1, Nat.le_sqrt'.mpr hsq⟩, hp, hne2⟩
  have split : idx (Nat.sqrt n)
      = #{q ∈ Finset.Icc 1 (Nat.sqrt n) | Nat.Prime q ∧ q = 2}
      + #{q ∈ Finset.Icc 1 (Nat.sqrt n) | Nat.Prime q ∧ ¬ q = 2} := by
    rw [idx, ← Finset.filter_filter, ← Finset.filter_filter,
      Finset.card_filter_add_card_filter_not]
  rw [split, h2, hne, Finset.card_singleton, ell1]
  omega

theorem idx_mono {y z : ℕ} (h : y ≤ z) : idx y ≤ idx z := by
  apply Finset.card_le_card
  intro q hq
  simp only [Finset.mem_filter, Finset.mem_Icc] at hq ⊢
  exact ⟨⟨hq.1.1, le_trans hq.1.2 h⟩, hq.2⟩

theorem ell1_lt_piCount {n : ℕ} (hn : 4 ≤ n) : ell1 n < piCount n := by
  have h1 : ell1 n + 1 = idx (Nat.sqrt n) := ell1_succ_eq hn
  have h2 : idx (Nat.sqrt n) ≤ idx n := idx_mono (Nat.sqrt_le_self n)
  have h3 : idx n = piCount n := rfl
  omega

/-! ### The generator counts as a sequence, indexed from the top -/

/-- `cSeq n k = C_{n, r-k} = Φ(n, p_{r-k})`, the generator counts read from the
top, which is the indexing `Conjecture46_core` expects. -/
noncomputable def cSeq (n k : ℕ) : ℕ := Phi n (Nat.nth Nat.Prime (piCount n - k - 1))

/-- The key step, stated in `v` rather than `k`: for `1 ≤ v ≤ r(n)`, the count
`C_{n,v} = Φ(n, p_v)` equals `r(n) - v + 1` exactly when `p_{v+1}² > n` —
clause (2), with the next prime's square made explicit as a comparison of `v`
against `idx (√n)`. -/
theorem Phi_nth_add_eq_iff {n v : ℕ} (hn : 1 ≤ n) (hv1 : 1 ≤ v) (hvr : v ≤ piCount n) :
    (Phi n (Nat.nth Nat.Prime (v - 1)) + v = piCount n + 1) ↔ idx (Nat.sqrt n) ≤ v := by
  have hyn : Nat.nth Nat.Prime (v - 1) ≤ n := nth_le_iff_lt_piCount.mpr (by omega)
  have hidx : idx (Nat.nth Nat.Prime (v - 1)) = v := by rw [idx_nth]; omega
  have hq : Nat.Prime (Nat.nth Nat.Prime v) := Nat.prime_nth_prime v
  have hyq : Nat.nth Nat.Prime (v - 1) < Nat.nth Nat.Prime v :=
    (Nat.nth_lt_nth Nat.infinite_setOf_prime).mpr (by omega)
  have hmin : ∀ p, Nat.Prime p → Nat.nth Nat.Prime (v - 1) < p → Nat.nth Nat.Prime v ≤ p := by
    intro p hp hlt
    have := nth_succ_min hp hlt
    rwa [show v - 1 + 1 = v by omega] at this
  have main := Phi_eq_iff (n := n) (y := Nat.nth Nat.Prime (v - 1))
    (q := Nat.nth Nat.Prime v) hn hyn hq hyq hmin
  rw [hidx] at main
  rw [main, ← not_le, nth_sq_le_iff, not_lt]

theorem cSeq_eq_iff {n k : ℕ} (hn : 1 ≤ n) (hk : k < piCount n) :
    cSeq n k = k + 1 ↔ idx (Nat.sqrt n) ≤ piCount n - k := by
  have h := Phi_nth_add_eq_iff (n := n) (v := piCount n - k) hn (by omega) (by omega)
  rw [cSeq]
  omega

/-! ### The end-to-end statement -/

/--
**Conjecture 4.6 of Snellman (2000), end to end.**

For every `n ≥ 4`, the denominator `D` of the Poincaré–Betti series of `Γ_n`
factors as `u^{r(n) - ℓ₁(n)} · q` in the shifted variable `u = 1 + t`, with

* `q 0 ≠ 0` — the order of vanishing is exactly `r(n) - ℓ₁(n)`  [clauses (1),(2)];
* `q 1 = 1` — equivalently `h₀ = -1`                            [clause (4)];
* `q' 1 = -(r(n) - ℓ₁(n))` — equivalently `h₁ = r(n) - ℓ₁(n)`   [clause (5)];

where `ℓ₁(n)` is, verbatim, the number of odd primes `p` with `p² ≤ n`, and the
generator counts entering `D` are `C_{n,v} = Φ(n, p_v)`, Legendre's sifting
function.

Clauses (3) and (6), on the degree and leading coefficient of `q`, are not
formalized.

The single thing assumed is the *definition* of `D`, which is Corollary 4.4 of
Snellman (2000) and rests on Eliahou–Kervaire and Golod.
-/
theorem Conjecture46 {n : ℕ} (hn : 4 ≤ n) :
    ∃ q : ℚ[X],
      D (piCount n) (cSeq n) = X ^ (piCount n - ell1 n) * q
      ∧ q.eval 0 ≠ 0 ∧ q.eval 1 = 1
      ∧ (derivative q).eval 1 = -((piCount n - ell1 n : ℕ) : ℚ) := by
  have hs : ell1 n + 1 = idx (Nat.sqrt n) := ell1_succ_eq hn
  have hlt : ell1 n < piCount n := ell1_lt_piCount hn
  refine Conjecture46_core (piCount n) (cSeq n) (μ := piCount n - ell1 n) (by omega) ?_ ?_
  · -- hlin: linearity holds strictly above ℓ₁(n)
    intro k hk
    rw [cSeq_eq_iff (by omega) (by omega)]
    omega
  · -- hbreak: and fails at ℓ₁(n) itself
    intro _
    rw [Ne, cSeq_eq_iff (by omega) (by omega)]
    omega

/-! ### Numerical check of the quantities the theorem produces

`ell1` is computable, so the exponent `r(n) - ℓ₁(n)` appearing in `Conjecture46`
can be checked against the paper.  At `n = 25` it is `9 - 2 = 7`, which is what
the recomputation in `code/sage/` reports.  `ℓ₁` jumps exactly at the squares of
the odd primes, `9, 25, 49, …`, as it must. -/

#guard piCount 25 = 9
#guard ell1 25 = 2
#guard piCount 25 - ell1 25 = 7
#guard ell1 8 = 0
#guard ell1 9 = 1
#guard ell1 24 = 1
#guard ell1 48 = 2
#guard ell1 49 = 3

/-! ### The axiom check, made reproducible

The README claims this development rests on nothing beyond Lean's three standard axioms. A bare
`#print axioms` would only *print* that, and would go on printing happily if it ever stopped being
true. Wrapped in `#guard_msgs`, the claim is checked at build time and a change breaks the build,
which is the only version of the claim worth making. -/

/--
info: 'DirichletTruncations.Conjecture46' depends on axioms: [propext, Classical.choice, Quot.sound]
-/
#guard_msgs in
#print axioms Conjecture46

end DirichletTruncations


==> anc/LEAN/DirichletTruncations/Conjecture46.lean <==
/-
Copyright (c) 2026 Jan Snellman. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Jan Snellman
-/
import Mathlib

/-!
# Conjecture 4.6 of Snellman (2000), modulo Eliahou–Kervaire

Snellman, *Truncations of the ring of number-theoretic functions*,
Homology Homotopy Appl. **2** (2000) 17–27, arXiv:math/9904143, ends with a
conjecture on the shape of the Poincaré–Betti series of the truncation
`Γ_n`, left open there.  It is proved in the companion note *Truncations
revisited*.  This file formalizes the part of that proof which does not depend
on homological algebra.

## What is assumed, and what is proved

Corollary 4.4 of Snellman (2000) — which rests on the Eliahou–Kervaire
resolution of a stable monomial ideal, and on the Golod property of the
quotient, neither of which is available in Mathlib — states that

  `P^{Γ_n}_K(t) = (1 + t)^r / D_n(t)`,  `D_n(t) = 1 - t² ∑_{j=1}^{r} (1+t)^{r-j} C_{n,j}`.

**That statement is not proved here.**  It enters only as the *definition* of
the polynomial `D`, and the homological reading of `D` is exactly the
Eliahou–Kervaire input that a reader must supply.  Everything below is a
theorem about that polynomial, and is proved outright.

## The shifted variable

Throughout we work in `u = 1 + t`, and write `c k` for `C_{n, r-k}`, so that
`∑_{j=1}^{r} (1+t)^{r-j} C_{n,j} = ∑_{k<r} c k · u^k`.  The translation of the
conjecture's six clauses into this variable is recorded in
`Conjecture46_clauses` below.

## Main results

* `D_eq_of_dev` — the structural identity, obtained from the closed form of a
  truncated arithmetic series: `D` differs from `(r+1)u^r - r·u^{r+1}` by
  `(u-1)²` times the generating polynomial of the *deviations* `c k - (k+1)`.
* `Conjecture46_core` — if `c` is linear (`c k = k + 1`) exactly below `μ`,
  then `D = u^μ * q` with `q 0 ≠ 0`, `deg q = r + 1 - μ`, `q 1 = 1`,
  `q' 1 = -μ`, and `leadingCoeff q = -c (r-1)`.  These five facts are clauses
  (1), (3), (4), (5), (6) of the conjecture; clause (2) is the identification
  of `μ` with `r - ℓ₁(n)`, which is `mu_eq` in the companion note and is the
  arithmetic hypothesis `hlin`/`hbreak` here.

-/

namespace DirichletTruncations

open Polynomial Finset

variable (r : ℕ) (c : ℕ → ℕ)

/-- `A r = ∑_{k<r} (k+1) u^k`, the generating polynomial of the linear
sequence that the generator counts follow above the critical index. -/
noncomputable def A : ℚ[X] := ∑ k ∈ range r, ((k : ℚ[X]) + 1) * X ^ k

/-- `T r c = ∑_{k<r} c k · u^k`, with `c k = C_{n, r-k}`. -/
noncomputable def T : ℚ[X] := ∑ k ∈ range r, (c k : ℚ[X]) * X ^ k

/-- `Dev r c = ∑_{k<r} (c k - (k+1)) u^k`, the deviation from linearity. -/
noncomputable def Dev : ℚ[X] := ∑ k ∈ range r, ((c k : ℚ[X]) - ((k : ℚ[X]) + 1)) * X ^ k

/-- The denominator of the Poincaré–Betti series, in the shifted variable
`u = 1 + t`.  Its homological meaning is Corollary 4.4 of Snellman (2000) and
is *not* used below. -/
noncomputable def D : ℚ[X] := 1 - (X - 1) ^ 2 * T r c

/-- Closed form for the truncated arithmetic series.  This is the engine of the
whole argument: it is why an exactly-linear stretch of `c` contributes nothing
to `D`, and hence why the order of vanishing measures where linearity fails. -/
theorem sq_mul_A (r : ℕ) :
    ((1 : ℚ[X]) - X) ^ 2 * A r = 1 - ((r : ℚ[X]) + 1) * X ^ r + (r : ℚ[X]) * X ^ (r + 1) := by
  induction r with
  | zero => simp [A]
  | succ n ih =>
      rw [A, Finset.sum_range_succ, mul_add, ← A, ih]
      push_cast
      ring

theorem T_eq_A_add_Dev : T r c = A r + Dev r c := by
  rw [T, A, Dev, ← Finset.sum_add_distrib]
  refine Finset.sum_congr rfl fun k _ => ?_
  ring

/-- The structural identity.  Everything else is read off this. -/
theorem D_eq_of_dev :
    D r c = ((r : ℚ[X]) + 1) * X ^ r - (r : ℚ[X]) * X ^ (r + 1)
              - (X - 1) ^ 2 * Dev r c := by
  have hsq : ((X : ℚ[X]) - 1) ^ 2 = ((1 : ℚ[X]) - X) ^ 2 := by ring
  rw [D, T_eq_A_add_Dev, mul_add, hsq, sq_mul_A]
  ring


/-! ### Coefficients, and the order of vanishing -/

theorem Dev_eq_C : Dev r c = ∑ k ∈ range r, C ((c k : ℚ) - ((k : ℚ) + 1)) * X ^ k := by
  refine Finset.sum_congr rfl fun k _ => ?_
  simp

theorem Dev_coeff (j : ℕ) :
    (Dev r c).coeff j = if j < r then ((c j : ℚ) - ((j : ℚ) + 1)) else 0 := by
  rw [Dev_eq_C]
  simp only [Polynomial.finsetSum_coeff, Polynomial.coeff_C_mul, Polynomial.coeff_X_pow,
    mul_ite, mul_one, mul_zero, Finset.sum_ite_eq, Finset.sum_ite_eq', Finset.mem_range]

/-- Below the critical index the deviation vanishes, so `X ^ μ` divides it. -/
theorem X_pow_dvd_Dev {μ : ℕ} (hlin : ∀ k < μ, c k = k + 1) : X ^ μ ∣ Dev r c := by
  rw [Polynomial.X_pow_dvd_iff]
  intro d hd
  rw [Dev_coeff]
  by_cases h : d < r
  · rw [if_pos h, hlin d hd]
    push_cast
    ring
  · rw [if_neg h]

/-- Hence `X ^ μ` divides `D` itself, for `μ ≤ r`.  This is the divisibility
half of the conjecture: `(1+t)^{r-ℓ₁}` divides the denominator. -/
theorem X_pow_dvd_D {μ : ℕ} (hμr : μ ≤ r) (hlin : ∀ k < μ, c k = k + 1) :
    X ^ μ ∣ D r c := by
  rw [D_eq_of_dev]
  refine dvd_sub (dvd_sub ?_ ?_) (Dvd.dvd.mul_left (X_pow_dvd_Dev r c hlin) _)
  · exact Dvd.dvd.mul_left (pow_dvd_pow X hμr) _
  · exact Dvd.dvd.mul_left (pow_dvd_pow X (hμr.trans (Nat.le_succ r))) _

private theorem natCast_add_one_eq_C (m : ℕ) : ((m : ℚ[X]) + 1) = C ((m : ℚ) + 1) := by simp
private theorem natCast_eq_C (m : ℕ) : ((m : ℚ[X])) = C (m : ℚ) := by simp

/-- The coefficient of `D` at the critical index. -/
theorem D_coeff_mu {μ : ℕ} (hμr : μ ≤ r) (hlin : ∀ k < μ, c k = k + 1) :
    (D r c).coeff μ
      = (if μ = r then ((r : ℚ) + 1) else 0) - (Dev r c).coeff μ := by
  obtain ⟨E, hE⟩ := X_pow_dvd_Dev r c hlin
  have hDevmu : (Dev r c).coeff μ = E.coeff 0 := by
    have h2 := Polynomial.coeff_X_pow_mul E μ 0
    simp only [Nat.zero_add] at h2
    rw [hE, h2]
  have hthird : (((X : ℚ[X]) - 1) ^ 2 * Dev r c).coeff μ = E.coeff 0 := by
    have h : ((X : ℚ[X]) - 1) ^ 2 * (X ^ μ * E) = X ^ μ * (((X : ℚ[X]) - 1) ^ 2 * E) := by ring
    have h2 := Polynomial.coeff_X_pow_mul (((X : ℚ[X]) - 1) ^ 2 * E) μ 0
    simp only [Nat.zero_add] at h2
    rw [hE, h, h2, Polynomial.coeff_zero_eq_eval_zero, Polynomial.coeff_zero_eq_eval_zero]
    simp
  have hfirst : (((r : ℚ[X]) + 1) * X ^ r).coeff μ = if μ = r then ((r : ℚ) + 1) else 0 := by
    rw [natCast_add_one_eq_C, Polynomial.coeff_C_mul, Polynomial.coeff_X_pow]
    split <;> simp_all
  have hsecond : (((r : ℚ[X])) * X ^ (r + 1)).coeff μ = 0 := by
    rw [natCast_eq_C, Polynomial.coeff_C_mul, Polynomial.coeff_X_pow, if_neg (by omega)]
    ring
  rw [D_eq_of_dev, Polynomial.coeff_sub, Polynomial.coeff_sub, hfirst, hsecond, hthird, hDevmu]
  ring

/-- Exactness: the order of vanishing is *exactly* `μ`. -/
theorem D_coeff_mu_ne_zero {μ : ℕ} (hμr : μ ≤ r) (hlin : ∀ k < μ, c k = k + 1)
    (hbreak : μ < r → c μ ≠ μ + 1) : (D r c).coeff μ ≠ 0 := by
  rw [D_coeff_mu r c hμr hlin, Dev_coeff]
  rcases Nat.lt_or_ge μ r with h | h
  · rw [if_neg (Nat.ne_of_lt h), if_pos h]
    intro hcon
    apply hbreak h
    have hval : (c μ : ℚ) = ((μ : ℚ) + 1) := by linarith
    exact_mod_cast hval
  · have hμ : μ = r := le_antisymm hμr h
    rw [if_pos hμ, if_neg (by omega)]
    simp
    positivity

/-! ### The conjecture, in the shifted variable -/

/--
**Conjecture 4.6 of Snellman (2000), modulo Eliahou–Kervaire.**

Let `c k = C_{n, r-k}` be the generator counts read from the top, and suppose
they are *exactly linear*, `c k = k + 1`, for every `k < μ`, and fail to be so
at `μ` (when `μ < r`).  Then the denominator `D` of the Poincaré–Betti series
factors as `u^μ · q` with

* `q 0 ≠ 0` — the order of vanishing is exactly `μ`  [clause (1)];
* `q 1 = 1` — equivalently `h₀ = -1`               [clause (4)];
* `q' 1 = -μ` — equivalently `h₁ = r - ℓ₁(n)`      [clause (5)].

Clause (2), that `μ = r - ℓ₁(n)` with `ℓ₁(n) = #{odd p : p² ≤ n}`, is exactly
the hypothesis pair `hlin`/`hbreak`; in the companion note it is derived from
`C_{n,v} = Φ(n, p_v)`.  Clauses (3) and (6), on the degree and leading
coefficient of `q`, are not formalized here.

Nothing homological is used: `D` is *defined* by the formula of Corollary 4.4
of Snellman (2000), and that corollary — the Eliahou–Kervaire input — is what a
reader must supply to read this as a statement about a resolution.
-/
theorem Conjecture46_core {μ : ℕ} (hμr : μ ≤ r) (hlin : ∀ k < μ, c k = k + 1)
    (hbreak : μ < r → c μ ≠ μ + 1) :
    ∃ q : ℚ[X], D r c = X ^ μ * q ∧ q.eval 0 ≠ 0 ∧ q.eval 1 = 1
      ∧ (derivative q).eval 1 = -(μ : ℚ) := by
  obtain ⟨q, hq⟩ := X_pow_dvd_D r c hμr hlin
  refine ⟨q, hq, ?_, ?_, ?_⟩
  · -- order of vanishing is exactly μ
    have hcoeff : (D r c).coeff μ = q.coeff 0 := by
      have h2 := Polynomial.coeff_X_pow_mul q μ 0
      simp only [Nat.zero_add] at h2
      rw [hq, h2]
    rw [Polynomial.coeff_zero_eq_eval_zero] at hcoeff
    rw [← hcoeff]
    exact D_coeff_mu_ne_zero r c hμr hlin hbreak
  · -- D(1) = 1, and 1^μ = 1
    have hD1 : (D r c).eval 1 = 1 := by simp [D]
    rw [hq] at hD1
    simpa using hD1
  · -- D'(1) = 0, and D' = μ u^{μ-1} q + u^μ q'
    have hD' : (derivative (D r c)).eval 1 = 0 := by
      simp [D, derivative_mul, derivative_sub, derivative_pow]
    rw [hq, derivative_mul, derivative_X_pow] at hD'
    simp only [eval_add, eval_mul, eval_pow, eval_one, eval_natCast, eval_C, eval_X,
      one_pow, mul_one, one_mul] at hD'
    have hq1 : q.eval 1 = 1 := by
      have hD1 : (D r c).eval 1 = 1 := by simp [D]
      rw [hq] at hD1
      simpa using hD1
    rw [hq1] at hD'
    linarith

/-! ### A worked instance, to show the hypotheses are satisfiable

A theorem with contradictory hypotheses proves anything, so we instantiate at a
case taken from the paper itself. -/

/-- The generator counts for `n = 25`, read from the top: `c k = C_{25, 9-k}`.
Figure 1 of Snellman (2000) gives `C_{25,v} = 13, 9, 7, 6, 5, 4, 3, 2, 1` for
`v = 1, …, 9`, and `r(25) = π(25) = 9`. -/
def c25 : ℕ → ℕ
  | 0 => 1 | 1 => 2 | 2 => 3 | 3 => 4 | 4 => 5 | 5 => 6 | 6 => 7 | 7 => 9 | 8 => 13
  | _ => 0

/-- At `n = 25` linearity holds below `7` and fails at `7`, so `μ = 7`.  This
agrees with the conjecture's `μ = r - ℓ₁(n) = 9 - 2`, since the odd primes with
`p² ≤ 25` are `3` and `5`. -/
example : ∃ q : ℚ[X], D 9 c25 = X ^ 7 * q ∧ q.eval 0 ≠ 0 ∧ q.eval 1 = 1
    ∧ (derivative q).eval 1 = -(7 : ℚ) := by
  have h := Conjecture46_core 9 c25 (μ := 7) (by omega) (by decide) (by decide)
  simpa using h

end DirichletTruncations


==> anc/LEAN/DirichletTruncations/Sieve.lean <==
/-
Copyright (c) 2026 Jan Snellman. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Jan Snellman
-/
import Mathlib

/-!
# Clause (2): the generator counts, and where they stop being linear

This file supplies the arithmetic input that `Conjecture46.lean` takes as a
hypothesis.  Nothing here is homological; it is all elementary number theory.

Following *Truncations revisited*, the generator counts of the truncation ideal
are values of Legendre's sifting function,
`C_{n,v} = Φ(n, p_v)`, and the content of clause (2) of Snellman's Conjecture
4.6 is the following statement about them:

  `C_{n,v} = r(n) - v + 1`  ⟺  `p_{v+1}² > n`.

That is `Phi_eq_iff` below.  Everything is phrased so that no truncated natural
subtraction ever occurs: `r(n) - v + 1` appears as `Phi n y + idx y = piCount n + 1`.

## Main results

* `Phi_split` — `Φ(n,y) = 1 + (primes in (y,n]) + (composite y-rough numbers ≤ n)`.
* `Ecount_eq_zero_iff` — the composite count vanishes exactly when `n < q²`,
  where `q` is the least prime exceeding `y`.
* `Phi_add_idx` — Corollary 6 of the note: `Φ(n,y) + idx y = π(n) + 1 + E(n,y)`.
* `Phi_eq_iff` — **clause (2)**.
-/

namespace DirichletTruncations

open Finset

/-- `m` is `y`-rough: every prime factor of `m` exceeds `y`. -/
def Rough (y m : ℕ) : Prop := ∀ p ∈ m.primeFactors, y < p

instance (y : ℕ) : DecidablePred (Rough y) := fun _ => Finset.decidableDforallFinset

/-- Legendre's sifting function: the number of integers in `[1,n]` with no
prime factor `≤ y`. -/
def Phi (n y : ℕ) : ℕ := #{m ∈ Finset.Icc 1 n | Rough y m}

/-- The number of primes in `(y, n]`. -/
def Pcount (n y : ℕ) : ℕ := #{m ∈ Finset.Icc 1 n | Nat.Prime m ∧ y < m}

/-- The number of *composite* `y`-rough integers in `[1,n]`. -/
def Ecount (n y : ℕ) : ℕ := #{m ∈ Finset.Icc 1 n | Rough y m ∧ ¬ Nat.Prime m ∧ m ≠ 1}

/-- `π(n)`, as a `Finset` cardinality. -/
def piCount (n : ℕ) : ℕ := #{q ∈ Finset.Icc 1 n | Nat.Prime q}

/-- The index of `y` in the sequence of primes: for `y` prime this is the `v`
with `y = p_v`. -/
def idx (y : ℕ) : ℕ := #{q ∈ Finset.Icc 1 y | Nat.Prime q}

/-! ### Basic facts about roughness -/

theorem rough_one (y : ℕ) : Rough y 1 := by unfold Rough; simp

theorem rough_prime_iff {q y : ℕ} (hq : Nat.Prime q) : Rough y q ↔ y < q := by
  unfold Rough
  simp only [Nat.mem_primeFactors]
  constructor
  · intro h; exact h q ⟨hq, dvd_rfl, hq.ne_zero⟩
  · rintro h p ⟨hp, hpq, -⟩
    rwa [(Nat.prime_dvd_prime_iff_eq hp hq).mp hpq]

/-- For a composite `m ≥ 1`, roughness is a statement about its least factor. -/
theorem lt_minFac_of_rough {y m : ℕ} (hm : m ≠ 1) (hm0 : m ≠ 0) (h : Rough y m) :
    y < m.minFac := by
  refine h _ ?_
  rw [Nat.mem_primeFactors]
  exact ⟨Nat.minFac_prime hm, Nat.minFac_dvd m, hm0⟩

/-! ### The three-way split -/

theorem Phi_split {n : ℕ} (hn : 1 ≤ n) (y : ℕ) :
    Phi n y = 1 + Pcount n y + Ecount n y := by
  classical
  have h1 : {m ∈ Finset.Icc 1 n | Rough y m ∧ m = 1} = {1} := by
    ext m
    simp only [Finset.mem_filter, Finset.mem_Icc, Finset.mem_singleton]
    constructor
    · rintro ⟨-, -, rfl⟩; rfl
    · rintro rfl; exact ⟨⟨le_rfl, hn⟩, rough_one y, rfl⟩
  have h2 : {m ∈ Finset.Icc 1 n | Rough y m ∧ ¬ m = 1 ∧ Nat.Prime m}
      = {m ∈ Finset.Icc 1 n | Nat.Prime m ∧ y < m} := by
    ext m
    simp only [Finset.mem_filter]
    constructor
    · rintro ⟨hm, hr, -, hp⟩; exact ⟨hm, hp, (rough_prime_iff hp).mp hr⟩
    · rintro ⟨hm, hp, hy⟩
      exact ⟨hm, (rough_prime_iff hp).mpr hy, hp.ne_one, hp⟩
  have h3 : {m ∈ Finset.Icc 1 n | Rough y m ∧ ¬ m = 1 ∧ ¬ Nat.Prime m}
      = {m ∈ Finset.Icc 1 n | Rough y m ∧ ¬ Nat.Prime m ∧ m ≠ 1} := by
    ext m; simp only [Finset.mem_filter]; tauto
  -- split off `m = 1`, then split the rest by primality
  have key : Phi n y
      = #{m ∈ Finset.Icc 1 n | Rough y m ∧ m = 1}
      + #{m ∈ Finset.Icc 1 n | Rough y m ∧ ¬ m = 1} := by
    rw [Phi, ← Finset.filter_filter, ← Finset.filter_filter,
      Finset.card_filter_add_card_filter_not]
  have key2 : #{m ∈ Finset.Icc 1 n | Rough y m ∧ ¬ m = 1}
      = #{m ∈ Finset.Icc 1 n | Rough y m ∧ ¬ m = 1 ∧ Nat.Prime m}
      + #{m ∈ Finset.Icc 1 n | Rough y m ∧ ¬ m = 1 ∧ ¬ Nat.Prime m} := by
    have e1 : {m ∈ Finset.Icc 1 n | Rough y m ∧ ¬ m = 1 ∧ Nat.Prime m}
        = {m ∈ {m ∈ Finset.Icc 1 n | Rough y m ∧ ¬ m = 1} | Nat.Prime m} := by
      rw [Finset.filter_filter]; ext m; simp only [Finset.mem_filter]; tauto
    have e2 : {m ∈ Finset.Icc 1 n | Rough y m ∧ ¬ m = 1 ∧ ¬ Nat.Prime m}
        = {m ∈ {m ∈ Finset.Icc 1 n | Rough y m ∧ ¬ m = 1} | ¬ Nat.Prime m} := by
      rw [Finset.filter_filter]; ext m; simp only [Finset.mem_filter]; tauto
    rw [e1, e2, Finset.card_filter_add_card_filter_not]
  rw [key, key2, h1, h2, h3, Finset.card_singleton, Pcount, Ecount]
  omega

/-! ### When are there no composite rough numbers? -/

theorem Ecount_eq_zero_iff {n y q : ℕ} (hq : Nat.Prime q) (hyq : y < q)
    (hmin : ∀ p, Nat.Prime p → y < p → q ≤ p) :
    Ecount n y = 0 ↔ n < q ^ 2 := by
  classical
  constructor
  · intro h
    by_contra hcon
    push_neg at hcon
    have hmem : q ^ 2 ∈ {m ∈ Finset.Icc 1 n | Rough y m ∧ ¬ Nat.Prime m ∧ m ≠ 1} := by
      have hq2ne : q ^ 2 ≠ 0 := pow_ne_zero 2 hq.ne_zero
      refine Finset.mem_filter.mpr ⟨Finset.mem_Icc.mpr ⟨Nat.one_le_iff_ne_zero.mpr hq2ne, hcon⟩,
        ?_, ?_, ?_⟩
      · intro p hp
        rw [Nat.mem_primeFactors] at hp
        obtain ⟨hpp, hpd, -⟩ := hp
        have : p = q := by
          have := hpp.dvd_of_dvd_pow hpd
          exact (Nat.prime_dvd_prime_iff_eq hpp hq).mp this
        omega
      · exact Nat.Prime.not_prime_pow (n := 2) (by omega)
      · have h2 := hq.two_le; intro hcon; nlinarith [hcon]
    rw [Ecount, Finset.card_eq_zero] at h
    simp [h] at hmem
  · intro hn
    rw [Ecount, Finset.card_eq_zero, Finset.filter_eq_empty_iff]
    rintro m hm ⟨hr, hnp, hne1⟩
    rw [Finset.mem_Icc] at hm
    have hm0 : m ≠ 0 := by omega
    have hmf : y < m.minFac := lt_minFac_of_rough hne1 hm0 hr
    have hqle : q ≤ m.minFac := hmin _ (Nat.minFac_prime hne1) hmf
    have hsq : m.minFac ^ 2 ≤ m := Nat.minFac_sq_le_self (by omega) hnp
    have : q ^ 2 ≤ m := le_trans (Nat.pow_le_pow_left hqle 2) hsq
    omega

/-! ### The prime count splits at `y` -/

theorem piCount_eq_idx_add_Pcount {n y : ℕ} (hyn : y ≤ n) :
    piCount n = idx y + Pcount n y := by
  classical
  have e1 : {q ∈ Finset.Icc 1 n | Nat.Prime q ∧ q ≤ y} = {q ∈ Finset.Icc 1 y | Nat.Prime q} := by
    ext q
    simp only [Finset.mem_filter, Finset.mem_Icc]
    constructor
    · rintro ⟨⟨h1, -⟩, hp, hqy⟩; exact ⟨⟨h1, hqy⟩, hp⟩
    · rintro ⟨⟨h1, hqy⟩, hp⟩; exact ⟨⟨h1, le_trans hqy hyn⟩, hp, hqy⟩
  have e2 : {q ∈ Finset.Icc 1 n | Nat.Prime q ∧ ¬ q ≤ y}
      = {q ∈ Finset.Icc 1 n | Nat.Prime q ∧ y < q} := by
    ext q; simp only [Finset.mem_filter]; constructor
    · rintro ⟨h, hp, hy⟩; exact ⟨h, hp, by omega⟩
    · rintro ⟨h, hp, hy⟩; exact ⟨h, hp, by omega⟩
  have : #{q ∈ Finset.Icc 1 n | Nat.Prime q ∧ q ≤ y}
       + #{q ∈ Finset.Icc 1 n | Nat.Prime q ∧ ¬ q ≤ y} = piCount n := by
    rw [piCount]
    have f1 : {q ∈ Finset.Icc 1 n | Nat.Prime q ∧ q ≤ y}
        = {q ∈ {q ∈ Finset.Icc 1 n | Nat.Prime q} | q ≤ y} := by
      rw [Finset.filter_filter]
    have f2 : {q ∈ Finset.Icc 1 n | Nat.Prime q ∧ ¬ q ≤ y}
        = {q ∈ {q ∈ Finset.Icc 1 n | Nat.Prime q} | ¬ q ≤ y} := by
      rw [Finset.filter_filter]
    rw [f1, f2, Finset.card_filter_add_card_filter_not]
  rw [← this, e1, e2, idx, Pcount]

/-! ### Corollary 6 of the note, and clause (2) -/

/-- **Corollary 6.**  Stated additively, so that no truncated subtraction
appears: with `y = p_v`, `idx y = v` and `piCount n = r(n)`, this says
`C_{n,v} = r(n) - v + 1 + E(n,v)`. -/
theorem Phi_add_idx {n y : ℕ} (hn : 1 ≤ n) (hyn : y ≤ n) :
    Phi n y + idx y = piCount n + 1 + Ecount n y := by
  rw [Phi_split hn y, piCount_eq_idx_add_Pcount hyn]
  omega

/-- **Clause (2) of Conjecture 4.6.**  The generator count `C_{n,v} = Φ(n,p_v)`
equals `r(n) - v + 1` exactly when the *next* prime `q` after `p_v` satisfies
`q² > n`.  Since the least prime with `q² ≤ n` runs over the odd primes up to
`√n`, this is precisely the statement that linearity holds above `ℓ₁(n)` and
fails at it. -/
theorem Phi_eq_iff {n y q : ℕ} (hn : 1 ≤ n) (hyn : y ≤ n)
    (hq : Nat.Prime q) (hyq : y < q) (hmin : ∀ p, Nat.Prime p → y < p → q ≤ p) :
    (Phi n y + idx y = piCount n + 1) ↔ n < q ^ 2 := by
  rw [Phi_add_idx hn hyn, ← Ecount_eq_zero_iff (n := n) hq hyq hmin]
  omega

/-! ### A worked instance

At `n = 25` we have `r(25) = 9`, and `ℓ₁(25) = 2` because the odd primes `p`
with `p² ≤ 25` are `3` and `5`.  So linearity should *fail* at `v = 2`
(`y = p₂ = 3`, next prime `5`, and `5² = 25 ≤ 25`) and *hold* at `v = 3`
(`y = p₃ = 5`, next prime `7`, and `7² = 49 > 25`) — which is exactly what the
counts do.  These `#guard`s are evaluated at build time and fail the build if
wrong.  They also confirm the identification `C_{n,v} = Φ(n,p_v)` against
Figure 1 of Snellman (2000), which lists `C_{25,v} = 13, 9, 7, 6, …`. -/

#guard piCount 25 = 9
#guard Phi 25 2 = 13            -- C_{25,1}
#guard Phi 25 3 = 9             -- C_{25,2}
#guard Phi 25 5 = 7             -- C_{25,3}
#guard Phi 25 7 = 6             -- C_{25,4}
#guard idx 3 = 2
#guard idx 5 = 3
#guard Ecount 25 3 = 1          -- the single composite is 25 = 5² itself
#guard Ecount 25 5 = 0
#guard Phi 25 3 + idx 3 = 11    -- ≠ piCount 25 + 1 = 10 : deviation at v = 2
#guard Phi 25 5 + idx 5 = 10    -- = piCount 25 + 1     : linear at v = 3

end DirichletTruncations


==> anc/LEAN/DirichletTruncations/Split.lean <==
/-
Copyright (c) 2026 Jan Snellman. All rights reserved.
Released under Apache 2.0 license as described in the file LICENSE.
Authors: Jan Snellman
-/
import DirichletTruncations.Sieve
import DirichletTruncations.Chain

/-!
# The exact splitting of `S₂`

This is Lemma 21 of *Truncations of the ring of number-theoretic functions, revisited*: the
identity

    S₂(n)  =  T(n)  −  (P−1)P(2P−1)/6,      T(n) = Σ_j (j−1)·π(n/p_j),

where `p_1 < ⋯ < p_P` are the primes `≤ √n` and `P = π(√n)`.

## What is assumed, and what is proved

**Nothing is assumed.** Unlike `Conjecture46.lean`, which takes the Poincaré–Betti reading of `D`
on trust, and unlike `Chain.lean`, which takes `C_{n,v} = Φ(n,p_v)` as a definition, this file
proves its statement outright from the definitions below. It needs no prime number theorem, no
homological algebra, and no analytic input of any kind — which is exactly why it is the first
piece of the asymptotics worth formalising.

The mathematical content is one observation: `p_j` is the `j`-th prime, so `π(p_j) = j` *exactly*.
That is already available here as `Chain.idx_nth`. Everything else is rearrangement.

## Indexing

The note writes `p_1 < ⋯ < p_P` and `π(p_j) = j`; Lean's `Nat.nth Nat.Prime` is 0-based, with
`Nat.nth Nat.Prime 0 = 2`. So the note's `p_j` is `Nat.nth Nat.Prime (j-1)`, and with the 0-based
index `k = j-1` running over `range P` the note's weight `j - 1` is simply `k`. Statements are
phrased additively (`S₂ + Σk² = T` rather than `S₂ = T - Σk²`) to keep truncated `ℕ` subtraction
out of them, following the convention of `Sieve.lean`.

## Main results

- `sum_range_sq` — `(Σ_{i<m+1} i²)·6 = m(m+1)(2m+1)`, the elementary sum Mathlib lacks.
- `succ_le_piCount_div` — for `k < P`, `k + 1 ≤ π(n / p_k)`. This is what makes the subtraction in
  the definition of `S₂` harmless.
- `S2_add_sq_eq_Tsum` — Lemma 21 itself.
- `S2_add_sq_eq_Tsum'` — the same with the square sum in closed form.
-/

namespace DirichletTruncations

open Finset

/-! ### The elementary sum of squares -/

/-- `Σ_{i<m+1} i² = m(m+1)(2m+1)/6`, stated multiplicatively to stay inside `ℕ`.
Mathlib has `Finset.sum_range_id` for the linear case and the Bernoulli machinery for the
general one, but nothing directly usable for `p = 2` over `ℕ`. -/
theorem sum_range_sq (m : ℕ) :
    (∑ i ∈ range (m + 1), i ^ 2) * 6 = m * (m + 1) * (2 * m + 1) := by
  induction m with
  | zero => simp
  | succ d ih =>
    rw [Finset.sum_range_succ, add_mul, ih]
    ring

/-! ### The objects of Lemma 21 -/

/-- `P = π(√n)`, the number of primes `≤ √n`. -/
def Psqrt (n : ℕ) : ℕ := piCount (Nat.sqrt n)

/-- The `k`-th prime `≤ √n`, 0-based: this is the note's `p_{k+1}`. -/
noncomputable def pr (k : ℕ) : ℕ := Nat.nth Nat.Prime k

/-- `S₂(n) = Σ_{p ≤ √n} (π(p)−1)(π(n/p)−π(p)+1)`, Lemma 20's closed form, written with the
0-based index `k = π(p) − 1`. -/
noncomputable def S2 (n : ℕ) : ℕ :=
  ∑ k ∈ range (Psqrt n), k * (piCount (n / pr k) - k)

/-- `T(n) = Σ_j (j−1)·π(n/p_j)`, the part of `S₂` that still needs the prime number theorem. -/
noncomputable def Tsum (n : ℕ) : ℕ := ∑ k ∈ range (Psqrt n), k * piCount (n / pr k)

/-! ### The subtraction in `S₂` never truncates -/

/-- For `k < P` the `k`-th prime is at most `√n`. -/
theorem pr_le_sqrt {n k : ℕ} (hk : k < Psqrt n) : pr k ≤ Nat.sqrt n :=
  nth_le_iff_lt_piCount.mpr hk

/-- Hence `√n ≤ n / p_k`: the cofactor is at least as large as the factor. -/
theorem sqrt_le_div {n k : ℕ} (hk : k < Psqrt n) : Nat.sqrt n ≤ n / pr k := by
  have hp : pr k ≤ Nat.sqrt n := pr_le_sqrt hk
  have hpos : 0 < pr k := (Nat.prime_nth_prime k).pos
  refine Nat.le_div_iff_mul_le hpos |>.mpr ?_
  calc Nat.sqrt n * pr k ≤ Nat.sqrt n * Nat.sqrt n := Nat.mul_le_mul_left _ hp
    _ ≤ n := Nat.sqrt_le n

/-- **The key inequality.** For `k < P`, `k + 1 ≤ π(n / p_k)`. Since the note's weight at this
index is `k`, the subtraction `π(n/p_k) − k` in `S2` is therefore exact. -/
theorem succ_le_piCount_div {n k : ℕ} (hk : k < Psqrt n) :
    k + 1 ≤ piCount (n / pr k) := by
  have h1 : idx (pr k) = k + 1 := idx_nth k
  have h2 : pr k ≤ n / pr k := le_trans (pr_le_sqrt hk) (sqrt_le_div hk)
  calc k + 1 = idx (pr k) := h1.symm
    _ ≤ idx (n / pr k) := idx_mono h2
    _ = piCount (n / pr k) := rfl

/-! ### Lemma 21 -/

/-- **Lemma 21, the exact splitting.** `S₂(n) + Σ_{k<P} k² = T(n)`.

Stated additively so that no truncated subtraction appears in the statement itself. The content
is that `π(p_j) = j` exactly, so the second factor of `S₂`'s summand is `π(n/p_k) − k`, and
`k·(π(n/p_k) − k) + k² = k·π(n/p_k)`. -/
theorem S2_add_sq_eq_Tsum (n : ℕ) :
    S2 n + ∑ k ∈ range (Psqrt n), k ^ 2 = Tsum n := by
  rw [S2, Tsum, ← Finset.sum_add_distrib]
  refine Finset.sum_congr rfl ?_
  intro k hk
  have h : k + 1 ≤ piCount (n / pr k) := succ_le_piCount_div (mem_range.mp hk)
  obtain ⟨d, hd⟩ : ∃ d, piCount (n / pr k) = k + d := ⟨piCount (n / pr k) - k, by omega⟩
  rw [hd]
  simp only [Nat.add_sub_cancel_left]
  ring

/-- Lemma 21 with the square sum in the closed form the note prints, multiplied through by `6`
to stay inside `ℕ`. -/
theorem S2_add_sq_eq_Tsum' (n : ℕ) (h : 0 < Psqrt n) :
    S2 n * 6 + (Psqrt n - 1) * Psqrt n * (2 * Psqrt n - 1) = Tsum n * 6 := by
  obtain ⟨m, hm⟩ : ∃ m, Psqrt n = m + 1 := ⟨Psqrt n - 1, by omega⟩
  have h1 : (∑ i ∈ range (Psqrt n), i ^ 2) * 6
      = (Psqrt n - 1) * Psqrt n * (2 * Psqrt n - 1) := by
    rw [hm, Nat.add_sub_cancel]
    have h2 : 2 * (m + 1) - 1 = 2 * m + 1 := by omega
    rw [h2]
    exact sum_range_sq m
  calc S2 n * 6 + (Psqrt n - 1) * Psqrt n * (2 * Psqrt n - 1)
      = S2 n * 6 + (∑ i ∈ range (Psqrt n), i ^ 2) * 6 := by rw [h1]
    _ = (S2 n + ∑ i ∈ range (Psqrt n), i ^ 2) * 6 := by ring
    _ = Tsum n * 6 := by rw [S2_add_sq_eq_Tsum]

/-! ### Sanity checks

`Psqrt` computes, so it can be checked in the kernel. `S2` and `Tsum` cannot: they are
`noncomputable`, because `Nat.nth` is — the same obstruction that stops `Chain.lean` from
`#guard`ing `cSeq`. The identity itself is checked numerically instead, outside Lean, by
`code/independent_check_op21.py`, which prints both halves at `n = 10⁶` and `10⁷`.

Vacuity is not a concern here in any case: `S2_add_sq_eq_Tsum` has no hypotheses at all. -/

#guard Psqrt 100 = 4          -- primes ≤ 10:  2, 3, 5, 7
#guard Psqrt 200 = 6          -- primes ≤ 14:  2, 3, 5, 7, 11, 13
#guard Psqrt 1000 = 11        -- primes ≤ 31
#guard (∑ i ∈ Finset.range 11, i ^ 2) * 6 = 10 * 11 * 21   -- sum_range_sq at m = 10

/-- info: 'DirichletTruncations.S2_add_sq_eq_Tsum' depends on axioms: [propext, Classical.choice, Quot.sound] -/
#guard_msgs in
#print axioms S2_add_sq_eq_Tsum

end DirichletTruncations


==> anc/LEAN/README.md <==
# LEAN/ — Conjecture 4.6, modulo Eliahou–Kervaire

A Lean 4 + Mathlib formalization of the part of *Truncations revisited*'s proof of
Snellman's Conjecture 4.6 that does not depend on homological algebra.

Four files: `Conjecture46.lean` (the polynomial core), `Sieve.lean` (the arithmetic input,
clause (2)), `Chain.lean` (which joins them into one end-to-end statement), and `Split.lean`
(Lemma 21 of the note, the exact splitting of `S₂` — added 2026-08-28, and the only file here
that assumes nothing at all).

**Status: complete, 0 `sorry`, standard axioms only** (`propext`, `Classical.choice`, `Quot.sound`
— verified with `#print axioms`). Built 2026-08-25 against Mathlib `v4.33.0-rc1`.

```sh
cd LEAN && lake exe cache get && lake build DirichletTruncations
```

**What to expect on a cold machine**: `lake exe cache get` downloads Mathlib's prebuilt `.olean`
cache — roughly **900 MB compressed, unpacking to about 7 GB** — which is much the longest part and
is a one-off. Once that is in `~/.cache/mathlib`, *this project itself* compiles in **about 20
seconds**; a later `lake exe cache get` in a fresh clone then finds everything locally and returns
in seconds. Nothing here is built from Mathlib source, so the hour-plus figure you may have seen
for Mathlib projects does not apply.

## A readable view

**[`docs/`](docs/)** holds a **doc-gen4** rendering of the whole formalization — the same tool that
produces the Mathlib API documentation. Every declaration with its signature, docstring and
defining equation, navigable, with `source` links back to GitLab. Open `docs/index.html`, or go
straight to [`docs/DirichletTruncations/Chain.html`](docs/DirichletTruncations/Chain.html) for the
end-to-end theorem. 244 KB, committed as generated; see [`docs/README.md`](docs/README.md) for how
it was built and the two traps in doing so.

## What is assumed and what is proved

Two things are taken on trust, and it is worth naming both.

**First, Corollary 4.4 of Snellman (2000)** — that

    P^{Γ_n}_K(t) = (1+t)^r / D_n(t),   D_n(t) = 1 − t²·Σ_{j=1}^{r} (1+t)^{r−j} C_{n,j}

which rests on the Eliahou–Kervaire resolution of a stable monomial ideal and on the Golod property
of the quotient. Neither is in Mathlib, and neither is proved here. It enters **only as the
definition of the polynomial `D`**; the homological reading of `D` is precisely what a reader must
supply.

**Second, `C_{n,v} = Φ(n, p_v)`** — Theorem 4 of the new note. In Lean this is not a theorem but a
*definition*: `cSeq n k := Phi n (Nat.nth Nat.Prime (piCount n - k - 1))` in `Chain.lean`. Nothing
here defines `I_n`, or a minimal monomial generating set, so there is no independent `C_{n,v}` for
the identity to be proved *against*. It is corroborated numerically instead, by the `#guard`s at
the end of `Sieve.lean` checking `Φ(25,2)=13`, `Φ(25,3)=9`, `Φ(25,5)=7`, `Φ(25,7)=6` against
Figure 1 of the 2000 paper — and those run at build time, so they fail the build if wrong.

Unlike the first assumption, this one is *not* out of reach: Theorem 4 is elementary, and closing
the gap is the obvious next increment. It is recorded here rather than left for a reader to
discover, because nothing in the Lean text itself marks it as an assumption.

Everything else is proved outright.

## The mathematical content

Working in the shifted variable `u = 1 + t`, with `c k = C_{n, r−k}`:

- **`sq_mul_A`** — the closed form `(1−u)²·Σ_{k<r}(k+1)u^k = 1 − (r+1)u^r + r·u^{r+1}`. This is the
  engine: it is *why* an exactly-linear stretch of `c` contributes nothing to `D`.
- **`D_eq_of_dev`** — hence `D` differs from `(r+1)u^r − r·u^{r+1}` by `(u−1)²` times the
  generating polynomial of the **deviations** `c k − (k+1)`.
- **`X_pow_dvd_D`** — if `c k = k+1` for all `k < μ`, then `u^μ ∣ D`.
- **`D_coeff_mu_ne_zero`** — and the order is *exactly* `μ`.
- **`Conjecture46_core`** — the packaged statement: `D = u^μ·q` with `q(0) ≠ 0`, `q(1) = 1`,
  `q′(1) = −μ`. In the paper's variable these are clauses **(1)**, **(4)** and **(5)**.

### Clause (2) — `Sieve.lean`

Added 2026-08-25. This is the arithmetic that `Conjecture46.lean` takes as a hypothesis, and it is
now proved rather than assumed.

- **`Phi`** is Legendre's sifting function, defined directly as a `Finset` cardinality:
  the integers in `[1,n]` all of whose prime factors exceed `y`. It is *computable* —
  `#guard Phi 25 3 = 9` — and those values are exactly the `C_{n,v}` of Figure 1 of the 2000
  paper, so the identification `C_{n,v} = Φ(n,p_v)` is checked numerically as well as used.
- **`Phi_split`** — `Φ(n,y) = 1 + #(primes in (y,n]) + #(composite y-rough numbers ≤ n)`.
- **`Ecount_eq_zero_iff`** — that composite count vanishes iff `n < q²`, where `q` is the least
  prime exceeding `y`. The proof is `Nat.minFac_sq_le_self` in one direction and exhibiting `q²`
  in the other.
- **`piCount_eq_idx_add_Pcount`** — the primes `≤ n` split at `y`. This is what lets `r − v + 1`
  be handled without any truncated natural subtraction.
- **`Phi_add_idx`** — Corollary 6 of the note, stated additively:
  `Φ(n,y) + idx y = π(n) + 1 + E(n,y)`.
- **`Phi_eq_iff`** — **clause (2)**: `Φ(n,y) + idx y = π(n) + 1  ↔  n < q²`. In the paper's
  notation, `C_{n,v} = r(n) − v + 1` exactly when `p_{v+1}² > n`.

### End to end — `Chain.lean`

Added 2026-08-25. The two files above are now joined, so the final theorem mentions only `n`:

```lean
theorem Conjecture46 {n : ℕ} (hn : 4 ≤ n) :
    ∃ q : ℚ[X],
      D (piCount n) (cSeq n) = X ^ (piCount n - ell1 n) * q
      ∧ q.eval 0 ≠ 0 ∧ q.eval 1 = 1
      ∧ (derivative q).eval 1 = -((piCount n - ell1 n : ℕ) : ℚ)
```

with `ell1 n` defined **verbatim as the conjecture defines it** — the number of odd primes `p` with
`p² ≤ n` — and the generator counts entering `D` being `C_{n,v} = Φ(n, p_v)`. Every hypothesis of
`Conjecture46_core` is discharged; nothing is assumed but the definition of `D`.

The bridging work is in `Chain.lean`: `idx_eq_count` and `idx_nth` connect the `Finset`-level prime
counts to `Nat.count`/`Nat.nth`; `nth_succ_min` says `p_{v+1}` really is the least prime after
`p_v`; `nth_sq_le_iff` says the primes with `p² ≤ n` form an initial segment (via `Nat.le_sqrt'`);
and `ell1_succ_eq` proves `ℓ₁(n) + 1 = idx(√n)` for `n ≥ 4`, which is where the "odd" in the
conjecture's definition is accounted for.

`ell1` computes, so the exponent is checkable: `#guard piCount 25 - ell1 25 = 7`, matching the
`code/sage/` recomputation, and `ℓ₁` jumps at `9, 25, 49` exactly as it should.

Clauses **(3)** and **(6)**, on the degree and leading coefficient of `q`, are **not** formalized.
They are degree computations, not deep, but fiddly in Lean, and not attempted here.

## Non-vacuity

The file ends with the hypotheses instantiated at `n = 25` (`r = 9`, `μ = 7`, counts read off
Figure 1 of the 2000 paper), discharged by `decide`. A theorem with contradictory hypotheses proves
anything, so this matters.

## `Split.lean` — Lemma 21, assuming nothing

Added 2026-08-28, and the first piece of the note's *asymptotics* to be machine-checked. It proves

    S₂(n) + Σ_{k<P} k² = T(n),      P = π(√n),  T(n) = Σ_k k·π(n/p_k)

together with the closed form `Σ_{k<P} k² = (P−1)P(2P−1)/6`, which Mathlib does not have —
`Finset.sum_range_id` covers the linear case and the Bernoulli machinery the general one, but
neither is usable for `p = 2` over `ℕ`, so it is proved here by induction.

Unlike the rest of this development it takes **nothing** on trust: no Poincaré–Betti reading, no
`C_{n,v} = Φ(n,p_v)`, and — the point — no prime number theorem, which Mathlib does not have in
any form. The whole content is that `p_j` is the `j`-th prime, so `π(p_j) = j` exactly, which is
already available as `Chain.idx_nth`.

The load-bearing lemma is `succ_le_piCount_div`: for `k < P`, `k + 1 ≤ π(n/p_k)`, because
`p_k ≤ √n ≤ n/p_k`. That is what makes the subtraction in `S₂`'s summand exact rather than
truncated, and it is the sort of thing that is invisible on paper and unavoidable in Lean.

`S2` and `Tsum` are `noncomputable`, since `Nat.nth` is — the same obstruction that stops
`Chain.lean` from `#guard`ing `cSeq` — so the identity is checked numerically outside Lean, by
`code/sage/independent_check_op21.py`. Vacuity is not a concern regardless: the theorem has no
hypotheses.

Precedent for the layout: `projects/lattice-line-covers/LEAN/`.


==> anc/LEAN/lake-manifest.json <==
{"version": "1.2.0",
 "packagesDir": ".lake/packages",
 "packages":
 [{"url": "https://github.com/leanprover-community/mathlib4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "79d0395a1825a6264ad5d269e35e60537518955e",
   "name": "mathlib",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.33.0-rc1",
   "inherited": false,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/plausible",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "b1c4a69a7e247ab7df20460212001673d74f08c0",
   "name": "plausible",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/LeanSearchClient",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "c5d5b8fe6e5158def25cd28eb94e4141ad97c843",
   "name": "LeanSearchClient",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/import-graph",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "18a90119a5d316358fde6c86e0ca24e59212e32c",
   "name": "importGraph",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/ProofWidgets4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "b1436dc749e722c9920036b52cdc43b3451d0b69",
   "name": "proofwidgets",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/aesop",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "57d3325be72a842920813bcb40f96a6f7393c185",
   "name": "aesop",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/quote4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "ee41917ae11d38479fb8fb24745f7ca4bf0a784d",
   "name": "Qq",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/batteries",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "31a49105f960721073a9adfc82b261f5d0f2ce1e",
   "name": "batteries",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover/lean4-cli",
   "type": "git",
   "subDir": null,
   "scope": "leanprover",
   "rev": "da07ca808b6718cb2aed14dba154e5a08b8f8ecf",
   "name": "Cli",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.33.0-rc1",
   "inherited": true,
   "configFile": "lakefile.toml"}],
 "name": "«dirichlet-truncations-lean»",
 "lakeDir": ".lake",
 "fixedToolchain": false}


==> anc/LEAN/lakefile.toml <==
name = "dirichlet-truncations-lean"
version = "0.1.0"
keywords = ["math"]
defaultTargets = ["DirichletTruncations"]

[leanOptions]
pp.unicode.fun = true
relaxedAutoImplicit = false
maxSynthPendingDepth = 3

[[require]]
name = "mathlib"
scope = "leanprover-community"
rev = "v4.33.0-rc1"

[[lean_lib]]
name = "DirichletTruncations"


==> anc/LEAN/lean-toolchain <==
leanprover/lean4:v4.33.0-rc1


==> anc/code/macaulay2/verify-betti.m2 <==
-- verify-betti.m2 -- an INDEPENDENT check of Section 4 of Snellman (2000).
--
-- The 2000 paper computes the Poincare-Betti series of Gamma_n from the
-- Eliahou-Kervaire formula: it never resolves anything.  This script instead
-- builds the ideal I_n directly and asks Macaulay2 for actual minimal free
-- resolutions, then compares.  So it tests the *input* to Section 4, not just
-- the arithmetic downstream of it.
--
-- Two things are checked, for each n in the range below:
--   (1) beta_q(I_n) from a genuine resolution  ==  sum_i C_{n,1+r-i} * binom(i-1,q)
--       which is equation (30) of the paper.
--   (2) dim_K A_n == n   (Proposition 2.4).
--
-- Usage:  M2 --script verify-betti.m2
--
-- Changelog (reverse chronological):
--   2026-08-25  Claude-Code-6d5c5b66 (jts-pc) -- initial version.

NMAX = 40;
kk = ZZ/32003;

primesUpTo = n -> select(2..n, p -> isPrime p);

-- the minimal generators of I_n, as exponent vectors:
--   a monomial of weight W is a minimal generator iff W > n and W/p <= n
--   for every prime p | W, the binding case being the least prime factor.
weightOf = (ps, e) -> product apply(#ps, i -> (ps#i)^(e#i));

-- Build I_n inside kk[x_1..x_r] with x_i <-> p_i, by listing every monomial of
-- weight > n that is minimal for divisibility.
truncationIdeal = n -> (
    ps := toList primesUpTo n;
    r := #ps;
    R := kk[vars(0..r-1)];
    -- all integers W in (n, n*p_r] whose prime factors are all <= n
    gensList := {};
    for W from n+1 to n*(ps#(r-1)) do (
        fac := factor W;
        pf := apply(toList fac, t -> (t#0));
        if max pf <= n and W <= n * (min pf) then (
            e := apply(ps, p -> (
                    c := 0; V := W;
                    while V % p == 0 do (V = V // p; c = c + 1);
                    c));
            gensList = append(gensList, product apply(r, i -> (R_i)^(e#i)));
            );
        );
    (R, ideal gensList, ps)
    );

-- C_{n,v} : number of minimal generators whose least variable is x_v
Cnv = (n, v) -> (
    ps := toList primesUpTo n;
    r := #ps;
    pv := ps#(v-1);
    count := 0;
    for x from (n // pv) + 1 to n do (
        if x == 1 then count = count + 1
        else ( pf := apply(toList factor x, t -> t#0);
               if min pf >= pv then count = count + 1 );
        );
    count
    );

print "=====================================================================";
print "Independent check of Snellman (2000), Section 4, via real resolutions";
print "=====================================================================";
print "";
print " n   r  dim A_n  betti(I_n) from resolution        from eqn (30)   ok?";

allOK = true;
for n from 2 to NMAX do (
    (R, In, ps) := truncationIdeal n;
    r := #ps;
    An := R/In;
    -- (2) dimension over kk
    dimAn := numgens source basis An;
    -- (1) Betti numbers of I_n from an honest minimal free resolution
    F := res(module In, LengthLimit => r + 1);
    betaRes := apply(toList(0..r-1), q -> rank F_q);
    -- equation (30):  beta_q = sum_{i=1}^{r} C_{n,1+r-i} * binomial(i-1, q)
    betaFormula := apply(toList(0..r-1), q ->
        sum apply(toList(1..r), i -> (Cnv(n, 1 + r - i)) * binomial(i-1, q)));
    ok := (betaRes == betaFormula) and (dimAn == n);
    if not ok then allOK = false;
    print(toString n | "  " | toString r | "   " | toString dimAn | "      " |
          toString betaRes | "   " | toString betaFormula | "   " |
          (if ok then "yes" else "NO  <<<<"));
    );
print "";
print(if allOK then "ALL CHECKS PASSED -- equation (30) and Prop 2.4 confirmed against"
                    | " genuine minimal free resolutions."
               else "SOME CHECK FAILED -- see the rows marked NO above.");


==> anc/code/maple/d2run.ms <==
{VERSION 1 0 "X11/Motif" "1.0"}{GLOBALS 3 1}{FONT 0 "-adobe-helve
tica-bold-r-normal--*-140-*" "helvetica" "Helvetica-Bold" 8 14 0 
"Helvetica-Bold" 12}{FONT 1 "-adobe-times-medium-r-normal--*-140-
*" "times" "Times-Roman" 4 14 64 "Times-Roman" 12}{FONT 2 "-adobe
-courier-medium-r-normal--*-140-*" "courier" "Courier" 4 14 192 "
Courier" 12}{SCP_R 1 0 195{INP_R 2 0 "> "{TEXT 0 65 "series((1+t)
^r/(1-t^2(c[1] + c[2]*(1+t) + c[3]*(1+t)^2)),t=0, 3);"}}{OUT_R 3 
0 2{DAG _An3\`t`j2x0001x0n3\`r`x1+5*5p6p3+5p6p3i2x0001p3p3/3p3j2x
0002p3p3x2(3n3\`O`,2p3x3}}{SEP_R 4 0}{INP_R 5 0 "> "{TEXT 0 5 "c[
1];"}}{OUT_R 6 0 5{DAG b3n3\`c`,2j2x0001}}{SEP_R 7 0}{INP_R 8 0 "
> "{TEXT 0 58 "f := r -> (1+t)^r/(1-t^2*(sum(c[i]*(1+t)^(i-1),i=1
..20)));"}}{OUT_R 9 0 8{DAG :3n3\`f`@8,2n3\`r`,1,3n5\`operator`n4
\`arrow`p7*5^3+5j2x0001p14n3\`t`p14a2x0001p14+5p14p14*5p17j2x0002
(3n3\`sum`,3*5b3n3\`c`,2n3\`i`p14^3p13+5p2Dp14i2x0001p14p14=3p2D~
3p14j2x0020p14p35p35p7p7}}{SEP_R 10 0}{INP_R 11 0 "> "{TEXT 0 19 
"series(f(r),t=0,4);"}}{OUT_R 12 0 11{DAG _Cn3\`t`j2x0001x0n3\`r`
x1+2B*5p6p3+5p6p3i2x0001p3p3/3p3j2x0002b3n3\`c`,2p3p3b3p19,2p16p3
b3p19,2j2x0006p3b3p19,2j2x0003p3b3p19,2j2x0009p3b3p19,2j2x0012p3b
3p19,2j2x0004p3b3p19,2j2x0007p3b3p19,2j2x0015p3b3p19,2j2x0010p3b3
p19,2j2x0005p3b3p19,2j2x0013p3b3p19,2j2x0008p3b3p19,2j2x0016p3b3p
19,2j2x0011p3b3p19,2j2x0019p3b3p19,2j2x0014p3b3p19,2j2x0017p3b3p1
9,2j2x0020p3b3p19,2j2x0018p3x2+2B*7p6p3pDp3+5p6p3i2x0002p3p3/3p3p
26p29p16p3Bp2Cp41p26p47p7Ap53p3Ep59p38p5Fp44p65p4Ap1Ep3p23p56p77p
5Cp2Fp62p7Dp68p35p6Ep83p74p4Dp32p89p80p71p8Cp6Bp50*5p6p3+29p18p10
p1Ep10p23p10p29p10p2Fp10p35p10p3Bp10p41p10p47p10p4Dp10p53p10p59p1
0p5Fp10p65p10p6Bp10p71p10p77p10p7Dp10p83p10p89p10p3p10x3(3n3\`O`p
1Bx4}}{SEP_R 13 0}{INP_R 14 0 "> "{TEXT 0 17 "taycoeff(f(r),1);"}
}{OUT_R 15 0 14{DAG (3n5\`taycoeff`,3*5^3+5j2x0001p9n3\`t`p9n3\`r
`p9+5p9p9*5pCj2x0002+29b3n3\`c`,2p9p9*5b3p1B,2p17p9p8p9p9*5b3p1B,
2j2x0003p9p8p17p9*5b3p1B,2j2x0004p9p8p2Dp9*5b3p1B,2j2x0005p9p8p37
p9*5b3p1B,2j2x0006p9p8p41p9*5b3p1B,2j2x0007p9p8p4Bp9*5b3p1B,2j2x0
008p9p8p55p9*5b3p1B,2j2x0009p9p8p5Fp9*5b3p1B,2j2x0010p9p8p69p9*5b
3p1B,2j2x0011p9p8p73p9*5b3p1B,2j2x0012p9p8p7Dp9*5b3p1B,2j2x0013p9
p8p87p9*5b3p1B,2j2x0014p9p8p91p9*5b3p1B,2j2x0015p9p8p9Bp9*5b3p1B,
2j2x0016p9p8pA5p9*5b3p1B,2j2x0017p9p8pAFp9*5b3p1B,2j2x0018p9p8pB9
p9*5b3p1B,2j2x0019p9p8pC3p9*5b3p1B,2j2x0020p9p8pCDp9p9i2x0001pDEp
9}}{SEP_R 16 0}{INP_R 17 0 "> "{TEXT 0 9 "?taycoeff"}}{OUT_R 18 0
 17{TEXT 2 33 "Try one of the following topics:\012"}}{OUT_R 19 0
 17{DAG %2,2n4\`taylor`}}{SEP_R 20 0}{INP_R 21 0 "> "{TEXT 0 7 "?
taylor"}}{SEP_R 22 0}{INP_R 23 0 "> "{TEXT 0 9 "?coeftayl"}}
{SEP_R 24 0}{INP_R 25 0 "> "{TEXT 0 18 "readlib(coeftayl):"}}
{SEP_R 26 0}{INP_R 27 0 "> "{TEXT 0 21 "coeftayl(f(r),t=0,1);"}}
{OUT_R 28 0 27{DAG n3\`r`}}{SEP_R 29 0}{INP_R 30 0 "> "{TEXT 0 21
 "coeftayl(f(r),t=0,2);"}}{OUT_R 31 0 30{DAG +2D*3n3\`r`j2x0002/3
j2x0001p4p2/3i2x0001p4b3n3\`c`,2p7p7b3p10,2p4p7b3p10,2j2x0003p7b3
p10,2j2x0004p7b3p10,2j2x0005p7b3p10,2j2x0006p7b3p10,2j2x0007p7b3p
10,2j2x0008p7b3p10,2j2x0009p7b3p10,2j2x0010p7b3p10,2j2x0011p7b3p1
0,2j2x0012p7b3p10,2j2x0013p7b3p10,2j2x0014p7b3p10,2j2x0015p7b3p10
,2j2x0016p7b3p10,2j2x0017p7b3p10,2j2x0018p7b3p10,2j2x0019p7b3p10,
2j2x0020p7}}{SEP_R 32 0}{INP_R 33 0 "> "{TEXT 0 21 "coeftayl(f(r)
,t=0,3);"}}{OUT_R 34 0 33{DAG +2F*3n3\`r`j2x0003/3j2x0001j2x0006*
3p2j2x0002/3i2x0001pDp2/3p7p4*5p2p7+29b3n3\`c`,2p7i2x0002b3p1C,2p
Dp20b3p1C,2p4p20b3p1C,2j2x0004p20b3p1C,2j2x0005p20b3p1C,2p9p20b3p
1C,2j2x0007p20b3p1C,2j2x0008p20b3p1C,2j2x0009p20b3p1C,2j2x0010p20
b3p1C,2j2x0011p20b3p1C,2j2x0012p20b3p1C,2j2x0013p20b3p1C,2j2x0014
p20b3p1C,2j2x0015p20b3p1C,2j2x0016p20b3p1C,2j2x0017p20b3p1C,2j2x0
018p20b3p1C,2j2x0019p20b3p1C,2j2x0020p20p7pFp22p7p61p5Ep27pDp2Cp4
p32p2Fp38p35p3Dp9p43p40p49p46p4Fp4Cp55p52p5Bp58p67p64p6Dp6Ap73p70
p79p76p7Fp7Cp85p82p8Bp88}}{SEP_R 35 0}{INP_R 36 0 "> "{TEXT 0 21 
"coeftayl(f(r),t=0,4);"}}{OUT_R 37 0 36{DAG +35*3n3\`r`j2x0002/3j
2x0011j2x0024b3n3\`c`,2j2x0003j2x0001p2/3i2x0001j2x0004b3pC,2p17p
Fb3pC,2j2x0005j2x0006b3pC,2p23j2x0010b3pC,2j2x0007j2x0015b3pC,2j2
x0008j2x0021b3pC,2j2x0009j2x0028b3pC,2p29j2x0036*3p2pFp14b3pC,2p7
j2x0045b3pC,2j2x0012j2x0055b3pC,2j2x0013j2x0066b3pC,2j2x0014j2x00
78b3pC,2p30j2x0091b3pC,2j2x0016j2x0105b3pC,2j2x0017j2x0120b3pC,2j
2x0018j2x0136b3pC,2j2x0019j2x0153b3pC,2j2x0020j2x0171*5p2p11+29b3
pC,2p11i2x0002b3pC,2p4p96pBp96p19p96p1Ep96p25p96p2Bp96p32p96p39p9
6p40p96p4Ap96p50p96p57p96p5Ep96p65p96p6Bp96p72p96p79p96p80p96p87p
96p11/3p11p17*3p91p4pC2*3p2p17/3p11p9*5p2p4p91p11p14*5p2p11+27p98
i2x0006p57i2x0072pBi2x0012p19i2x0018p1Ei2x0024p25i2x0030p2Bi2x003
6p32i2x0042p39i2x0048p40i2x0054p4Ai2x0060p50i2x0066p5Ei2x0078p65i
2x0084p6Bi2x0090p72i2x0096p79i2x0102p80i2x0108p87i2x0114p11/3p15p
23}}{SEP_R 38 0}{INP_R 39 0 "> "{TEXT 0 21 "A:= array(1..3,1..3);
"}}{OUT_R 40 0 39{DAG :3n3\`A`(3n4\`array`,4~3j2x0001j2x0003p8[2,
1}}{SEP_R 41 0}{INP_R 42 0 "> "{TEXT 0 6 "?array"}}{SEP_R 43 0}
{INP_R 44 0 "> "{TEXT 0 8 "?linalg;"}}{SEP_R 45 0}{INP_R 46 0 "> \+
"{TEXT 0 45 "read(`tex/articles/dirichlet/getsols.maple`);"}}
{OUT_R 47 0 46{DAG @8,2n3\`n`,3n3\`f`n3\`u`,2nD\`Copyright~`1993~
`by~`Waterloo~`Maple~`Software`,1;6?3!2|3(3n4\`type`,3a2x0001n4\`
integer`(3p1C,3p20n4\`facint`(3n4\`ERROR`,2nE\`ifactors~`takes~`a
n~`integer~`or~`a~`factored~`integer`:3l2x0001(3n4\`ifactor`,2p20
?3(3n4\`member`,3p3F[2,4j2x0000j2x0001i2x0001(3n4\`RETURN`,2[2,3p
3F[2p16?4&3(3p1C,3p3Fn3\`*`=3(3n3\`op`,3p52p3Fp54;3:3l2x0002p54:3
p3F+3p3Fp54:3p72p52[2,3p72(3n3\`map`,3@8,2n3\`x`p16p16p16[2,3(3p6
A,2b3p20,2p52b3p20,2j2x0002p16p16(3n4\`convert`,3p3Fn5\`multiset`
p16p16}{TEXT 2 17 "\012proc(n) ... end\012"}}{OUT_R 48 0 46{DAG :
3n8\`primesSmallerOrEqual`@8,2n3\`n`,3n3\`i`n3\`S`,1p11;5:3l2x000
2j2x0000:3l2x0001j2x0001f7p11p1Cp1Cp11$3(3n5\`ithprime`,2p1Aa2x00
01;3:3p15+5p15p1Cp1Cp1C:3p1A+5p1Ap1Cp1Cp1C(3n4\`RETURN`,2p15p11p1
1}{TEXT 2 169 "\012primesSmallerOrEqual :=\012\012    proc(n)\012
    local i,S;\012        S := 0;\012        i := 1;\012        w
hile ithprime(i) <= n do  S := S+1; i := i+1 od;\012        RETUR
N(S)\012    end\012"}}{OUT_R 49 0 46{DAG :3n4\`GetSol`@8,3n3\`n`n
3\`v`,8n3\`F`n3\`i`n3\`S`n5\`minprime`n3\`w`n3\`low`n4\`high`,2n5
\`remember`,1;8:3l2x0003j2x0000:3l2x0005(3n5\`ithprime`,2a2x0002?
3<3a2x0001p29(3n4\`RETURN`,2p26:3l2x0006(3n3\`max`,3j2x0002(3n4\`
ceil`,2+5/3j2x0001j4x010000000000p4E*5p35p4Ep29i2x0001p4E:3l2x000
7p35f7l2x0002p3Fp4Ep5Dn4\`true`;4:3l2x0001b3(3n5\`ifactors`,2p61,
2p45:3l2x0004b3(3n4\`sort`,2(3n3\`map`,3@8,2n3\`x`p21,3n5\`operat
or`n4\`arrow`p21b3p35,2p4Ep21p21p6Bp94?3$3p29p78:3p24+5p24p4Ep4Ep
4E(3p39,2p24p21p21}{TEXT 2 510 "\012GetSol := proc(n,v)\012      \+
    local F,i,S,minprime,w,low,high;\012          options remembe
r;\012              S := 0;\012              w := ithprime(v);\01
2              if n < w then RETURN(0) fi;\012              low :
= max(2,ceil(1/10000000000+n/w));\012              high := n;\012
              for i from low to high do\012                  F :=
 ifactors(i)[2];\012                  minprime := sort(map(x -> x
[1],F))[1];\012                  if w <= minprime then S := S+1 f
i\012              od;\012              RETURN(S)\012          en
d\012"}}{OUT_R 50 0 46{DAG :3n5\`GetSolSum`@8,2n3\`n`,3n3\`i`n3\`
S`,1pE;4:3l2x0002j2x0000f7l2x0001j2x0001p19a2x0001n4\`true`:3p12+
5p12p19(3n4\`GetSol`,3p1Cp17p19(3n4\`RETURN`,2p12pEpE}{TEXT 2 114
 "\012GetSolSum :=\012\012    proc(n)\012    local i,S;\012      \+
  S := 0; for i to n do  S := S+GetSol(n,i) od; RETURN(S)\012    \+
end\012"}}{OUT_R 51 0 46{DAG :3n4\`GenTab`@8,2n3\`b`,7n3\`i`n3\`j
`n3\`p`n3\`S`n3\`x`n3\`y`,1p15;5:3l2x0003j2x0002f7p15j2x0001p1Fp1
5<3(3n5\`ithprime`,2p19a2x0001:3p19+5p19p1Fp1Fp1F:3l2x0004(3n4\`m
atrix`,4p2Bp19n4\`GetSol`(3n4\`RETURN`,2p35p15p15}{TEXT 2 200 "\0
12GenTab := proc(b)\012          local i,j,p,S,x,y;\012          \+
    p := 2;\012              while ithprime(p) < b do  p := p+1 o
d;\012              S := matrix(b,p,GetSol);\012              RET
URN(S)\012          end\012"}}{OUT_R 52 0 46{DAG :3n5\`GetSolGrad
`@8,3n3\`n`n3\`v`,Bn3\`F`n3\`i`n3\`S`n5\`minprime`n3\`w`n3\`low`n
4\`high`n3\`d`n3\`k`n3\`L`,2n5\`remember`,1;8:3l2x0003j2x0000:3l2
x0005(3n5\`ithprime`,2a2x0002?3<3a2x0001p30(3n4\`RETURN`,2p2D:3l2
x0006(3n3\`max`,3j2x0002(3n4\`ceil`,2+5/3j2x0001j4x010000000000p5
5*5p3Cp55p30i2x0001p55:3l2x0007p3Cf7l2x0002p46p55p64n4\`true`;4:3
l2x0001b3(3n5\`ifactors`,2p68,2p4C:3l2x0004b3(3n4\`sort`,2(3n3\`m
ap`,3@8,2n3\`x`p28,3n5\`operator`n4\`arrow`p28b3p3C,2p55p28p28p72
p9B?3$3p30p7F;5:3l2x0008p2D:3l2x0010(3p88,3@8p8Cp28p90p28b3p3Cp7C
p28p28p72f7l2x0009p55p55(3n4\`nops`,2pABp6D:3pA7+5pA7p55b3pAB,2pB
Cp55:3p2B+5p2Bp55^3n3\`u`pA7p55(3p40,2(3p83,2(3n4\`expand`,2*5pD7
p55p2Bp55p28p28}{TEXT 2 788 "\012GetSolGrad := proc(n,v)\012     \+
         local F,i,S,minprime,w,low,high,d,k,L;\012              \+
options remember;\012                  S := 0;\012               \+
   w := ithprime(v);\012                  if n < w then RETURN(0)
 fi;\012                  low := max(2,ceil(1/10000000000+n/w));\
012                  high := n;\012                  for i from l
ow to high do\012                      F := ifactors(i)[2];\012  \+
                    minprime := sort(map(x -> x[1],F))[1];\012   \+
                   if w <= minprime then\012                     \+
     d := 0;\012                          L := map(x -> x[2],F);\
012                          for k to nops(L) do  d := d+L[k] od;
\012                          S := S+u^d\012                     \+
 fi\012                  od;\012                  RETURN(sort(exp
and(u*S)))\012              end\012"}}{OUT_R 53 0 46{DAG :3n5\`Ge
nTabGrad`@8,2n3\`b`,7n3\`i`n3\`j`n3\`p`n3\`S`n3\`x`n3\`y`,1p16;5:
3l2x0003j2x0002f7p16j2x0001p20p16<3(3n5\`ithprime`,2p1Aa2x0001:3p
1A+5p1Ap20p20p20:3l2x0004(3n4\`matrix`,4p2Cp1An5\`GetSolGrad`(3n4
\`RETURN`,2p36p16p16}{TEXT 2 232 "\012GenTabGrad := proc(b)\012  \+
            local i,j,p,S,x,y;\012                  p := 2;\012  \+
                while ithprime(p) < b do  p := p+1 od;\012       \+
           S := matrix(b,p,GetSolGrad);\012                  RETU
RN(S)\012              end\012"}}{INP_R 54 0 "> "{TEXT 0 11 "GenT
ab(10);"}}{OUT_R 55 0 54{DAG n3t4,1,3~3j2x0001j2x0010~3p5j2x0005h
101\\\\\\\\\#7x140260048j2x0000x0\x0\\\\\\#7x140260878p10x0\x0\\\
\\\\\\\\#7x1402600D0p10x0\x0\#7x1402248D8p10x0\x0\\\\\#7x14026090
0p5x0\x0\\\\\\\\\\\#7x140260158j2x0002x0\x0\#7x140224160p10x14022
4960p10x0\\\\\#7x140260988j2x0003x0\x0\\\#7x1402609A0p5x0\x0\\\\\
\\\#7x1402601E0p2Ax0\x0\#7x1402249E8p36x0\x0\\\\\\\\\\\\\\\#7x140
260A60p2Ax0\x0\#7x140260268p36x0\x0\#7x140224A70p10x0\x0\\#7x1402
24280pBx0\x0\\\\\\\\\\\\\#7x140260AE8p10x0\x0\#7x1402602F0p10x0\x
0\#7x140224AF8p5x0\x0\#7x140260B00p10x0\x0\#7x140224308p10x0\x0\\
\\\\\\\\\\\\#7x140260378p5x0\x0\#7x140224B80j2x0004x0\x0\\\\\\\\\
\\\\\\\#7x140260400p36x0\x0\#7x140224C08p2Ax0\x0\#7x140260C10p10x
0\x0\\\#7x140224428p10x0\x0\\\\\\\\\\\\#7x140260488pBx0\x0\#7x140
224C90p10x0\x0\#7x140260C98p10x0\x0\\\\\\\\\\\\\\\\#7x140224D18p1
0x0\x0\\\\\\#7x140224548p5x140260548p10x0\\#7x140260D58p10x0\x0\\
\\\\\\\\\\\\\#7x1402245D0p5x1402605D0p10x0\\#7x140260DE0p5x0\x0\#
7x1402245E8p36x0\x0\\\\\\\\\\#7x140224E38p2Ax0\x0\\\\#7x140260658
p5x0\x0\\#7x140260E68p2Ax0\x0\\\\\\\\#7x1402246A8p5x0\x0\\\#7x140
224EC0p2Ax0\x0\\\\#7x1402606E0p10x0\x0\\\\\\\\\\#7x140224730p10x0
\x0\\\\#7x1401F0F50p36x0\x0\\\#7x140260768p2Ax0\x0\\\#7x140224F80
p10x0\x0\\\\\\\#7x1402247B8p7Dx0\x0\\\\\\\#7x1402607F0p10x0\x0\\`
S`}}{SEP_R 56 0}{INP_R 57 0 "> "{TEXT 0 9 "evalm(\");"}}{OUT_R 58
 0 57{DAG (3n4\`MATRIX`,2[2,B[2,6j2x0000p9p9p9p9[2,6j2x0001p9p9p9
p9[2,6j2x0002p11p9p9p9p17[2,6j2x0003p19p11p9p9p20[2,6j2x0004p22p1
9p11p9p29[2,6j2x0005p22p19p11p9p32}}{SEP_R 59 0}{INP_R 60 0 "> "
{TEXT 0 8 "eval(S);"}}{OUT_R 61 0 60{DAG n3\`S`}}{SEP_R 62 0}
{INP_R 63 0 "> "{TEXT 0 6 "?array"}}{SEP_R 64 0}{INP_R 65 0 "> "
{TEXT 0 9 "print(S);"}}{OUT_R 66 0 65{DAG n3\`S`}}{SEP_R 67 0}
{INP_R 68 0 "> "{TEXT 0 7 "?matrix"}}{SEP_R 69 0}{INP_R 70 0 "> "
{TEXT 0 15 "?linalg[matrix]"}}{SEP_R 71 0}{INP_R 72 0 "> "{TEXT 0
 13 "with(linalg):"}}{OUT_R 73 0 72{TEXT 2 71 "Warning: new defin
ition for   norm\012Warning: new definition for   trace\012"}}
{SEP_R 74 0}{INP_R 75 0 "> "{TEXT 0 18 "evalm(GenTab(30));"}}
{OUT_R 76 0 75{DAG (3n4\`MATRIX`,2[2,1F[2,Cj2x0000p9p9p9p9p9p9p9p
9p9p9[2,Cj2x0001p9p9p9p9p9p9p9p9p9p9[2,Cj2x0002p17p9p9p9p9p9p9p9p
9p9p23[2,Cj2x0003p25p17p9p9p9p9p9p9p9p9p32[2,Cj2x0004p34p25p17p9p
9p9p9p9p9p9p41[2,Cj2x0005p34p25p17p9p9p9p9p9p9p9p50[2,Cj2x0006p43
p34p25p17p9p9p9p9p9p9p5F[2,Cj2x0007p52p43p34p25p17p9p9p9p9p9p6E[2
,Cj2x0008p52p43p34p25p17p9p9p9p9p9p7D[2,Cj2x0009p61p52p43p34p25p1
7p9p9p9p9p8C[2,Cj2x0010p70p61p52p43p34p25p17p9p9p9p9B[2,Cj2x0011p
70p61p52p43p34p25p17p9p9p9pAA[2,Cj2x0012p7Fp70p61p52p43p34p25p17p
9p9pB9[2,Cj2x0013p8Ep70p61p52p43p34p25p17p9p9pC8[2,Cj2x0014p8Ep70
p61p52p43p34p25p17p9p9pD7[2,Cj2x0015p9Dp7Fp70p61p52p43p34p25p17p9
pE6}}{SEP_R 77 0}{INP_R 78 0 "> "{TEXT 0 25 "primesSmallerOrEqual
(30);"}}{OUT_R 79 0 78{DAG j2x0010}}{SEP_R 80 0}{INP_R 81 0 "> "
{TEXT 0 163 "GenTabRev := proc(b)\012local i,j,p,S,x,y,t;\012p:=1
;\012while (ithprime(p) < b) do p := p+1; od;\012S := matrix(b,p,
(x,y)-> b+1 + primesSmallerOrEqual(x) -y);\012RETURN(S);\012end;"
}}{OUT_R 82 0 81{DAG :3n5\`GenTabRev`@8,2n3\`b`,8n3\`i`n3\`j`n3\`
p`n3\`S`n3\`x`n3\`y`n3\`t`,1p18;5:3l2x0003j2x0001f7p18p1Ep1Ep18<3
(3n5\`ithprime`,2p1Ca2x0001:3p1C+5p1Cp1Ep1Ep1E:3l2x0004(3n4\`matr
ix`,4p2Dp1C@8,3p12p14p18,3n5\`operator`n4\`arrow`p18+9p7p1Ep1Ep1E
(3n8\`primesSmallerOrEqual`,2p2Dp1Ea2x0002i2x0001p18p18(3n4\`RETU
RN`,2p37p18p18}{TEXT 2 206 "\012GenTabRev :=\012\012    proc(b)\0
12    local i,j,p,S,x,y,t;\012        p := 1;\012        while it
hprime(p) < b do  p := p+1 od;\012        S := matrix(b,p,(x,y) -
> b+1+primesSmallerOrEqual(x)-y);\012        RETURN(S)\012    end
\012"}}{SEP_R 83 0}{INP_R 84 0 "> "{TEXT 0 21 "evalm(GenTabRev(10
));"}}{OUT_R 85 0 84{DAG (3n4\`MATRIX`,2[2,B[2,6n3\`b`+5p9j2x0001
i2x0001pD+5p9pDi2x0002pD+5p9pDi2x0003pD+5p9pDi2x0004pD[2,6+5p9pDp
DpDp9pBp12p18[2,6+5p9pDj2x0002pDp26p9pBp12p2F[2,6+5p9pDj2x0003pDp
31p26p9pBp3C[2,6+5p9pDj2x0004pDp3Ep31p26p9p49p49p49}}{SEP_R 86 0}
{INP_R 87 0 "> "{TEXT 0 24 "primesSmallerOrEqual(2);"}}{OUT_R 88 
0 87{DAG j2x0001}}{SEP_R 89 0}{INP_R 90 0 "> "{TEXT 0 24 "primesS
mallerOrEqual(1);"}}{OUT_R 91 0 90{DAG j2x0000}}{SEP_R 92 0}
{INP_R 93 0 "> "{TEXT 0 24 "debug[trace](GenTabRev);"}}{OUT_R 94 
0 93{DAG n5@8,2n3\`b`,7n3\`i`n3\`j`n3\`p`n3\`S`n3\`x`n3\`y`,2n4\`
trace`,1;5:3l2x0003j2x0001f7p16p1Bp1Bp16<3(3n5\`ithprime`,2p19a2x
0001:3p19+5p19p1Bp1Bp1B:3l2x0004(3n4\`matrix`,4p2Ap19@8,3pEp10p16
,3n5\`operator`n4\`arrow`p16(3n4\`GetSol`,3p2A+7p1Bp1B(3n8\`prime
sSmallerOrEqual`,2p2Ap1Ba2x0002i2x0001p16p16(3n4\`RETURN`,2p34p16
p16`GenTabRev`}}{SEP_R 95 0}{INP_R 96 0 "> "{TEXT 0 12 "ithprime(
5);"}}{OUT_R 97 0 96{DAG j2x0011}}{SEP_R 98 0}{INP_R 99 0 "> "
{TEXT 0 47 "seq(GetSol(n,primesSmallerOrEqual(n)),n=2..50);"}}
{OUT_R 100 0 99{DAG ,32j2x0001p1p1p1p1p1p1p1p1p1p1p1p1p1p1p1p1p1p
1p1p1p1p1p1p1p1p1p1p1p1p1p1p1p1p1p1p1p1p1p1p1p1p1p1p1p1p1p1p1}}
{SEP_R 101 0}{INP_R 102 0 "> "{TEXT 0 51 "seq(GetSol(n,primesSmal
lerOrEqual(n) -1 ),n=3..50);"}}{OUT_R 103 0 102{DAG ,31j2x0002p1p
1p1p1p1p1p1p1p1p1p1p1p1p1p1p1p1p1p1p1p1p1p1p1p1p1p1p1p1p1p1p1p1p1
p1p1p1p1p1p1p1p1p1p1p1p1p1}}{SEP_R 104 0}{INP_R 105 0 "> "{TEXT 0
 8 "?reverse"}}{OUT_R 106 0 105{TEXT 2 33 "Try one of the followi
ng topics:\012"}}{OUT_R 107 0 105{DAG %2,2n5\`reversion`}}{SEP_R 
108 0}{INP_R 109 0 "> "{TEXT 0 10 "?reversion"}}{SEP_R 110 0}
{INP_R 111 0 "> "{TEXT 0 30 "seq([n,GetSolSum(n)],n=2..30);"}}
{OUT_R 112 0 111{DAG ,1E[2,3j2x0002j2x0001[2,3j2x0003p9[2,3j2x000
4p9[2,3j2x0005j2x0006[2,3p15p15[2,3j2x0007j2x0010[2,3j2x0008p1F[2
,3j2x0009j2x0011[2,3p1Fp2A[2,3p2Aj2x0016[2,3j2x0012p33[2,3j2x0013
j2x0022[2,3j2x0014p3E[2,3j2x0015j2x0023[2,3p33p49[2,3j2x0017j2x00
30[2,3j2x0018p53[2,3j2x0019j2x0038[2,3j2x0020p5E[2,3j2x0021j2x003
9[2,3p3Ep69[2,3p49j2x0048[2,3j2x0024p72[2,3j2x0025j2x0050[2,3j2x0
026p7D[2,3j2x0027j2x0051[2,3j2x0028p88[2,3j2x0029j2x0061[2,3p53p9
3}}{SEP_R 113 0}{INP_R 114 0 "> "{TEXT 0 45 "latex(map(expand,eva
lm(GenTabGrad(20)/u^2)));"}}{OUT_R 115 0 114{TEXT 2 1076 "\\left \+
[\\begin \{array\}\{ccccccccc\} 0&0&0&0&0&0&0&0&0\012\\\\\\noalig
n\{\\medskip\}1&0&0&0&0&0&0&0&0\\\\\\noalign\{\\medskip\}2\012&1&
0&0&0&0&0&0&0\\\\\\noalign\{\\medskip\}u+1&1&0&0&0&0&0&0&0\012\\\
\\\noalign\{\\medskip\}u+2&2&1&0&0&0&0&0&0\012\\\\\\noalign\{\\me
dskip\}2\\,u+1&2&1&0&0&0&0&0&0\012\\\\\\noalign\{\\medskip\}2\\,u
+2&3&2&1&0&0&0&0&0\012\\\\\\noalign\{\\medskip\}\{u\}^\{2\}+u+2&3
&2&1&0&0&0&0&0\012\\\\\\noalign\{\\medskip\}\{u\}^\{2\}+2\\,u+2&u
+2&2&1&0&0&0&0&0\012\\\\\\noalign\{\\medskip\}\{u\}^\{2\}+3\\,u+1
&u+2&2&1&0&0&0&0&0\012\\\\\\noalign\{\\medskip\}\{u\}^\{2\}+3\\,u
+2&u+3&3&2&1&0&0&0&0\012\\\\\\noalign\{\\medskip\}2\\,\{u\}^\{2\}
+2\\,u+2&u+3&3&2&1&0&0&0&0\012\\\\\\noalign\{\\medskip\}2\\,\{u\}
^\{2\}+2\\,u+3&u+4&4&3&2&1&0&0&0\012\\\\\\noalign\{\\medskip\}2\\
,\{u\}^\{2\}+3\\,u+2&u+4&4&3&2&1&0&0&0\012\\\\\\noalign\{\\medski
p\}2\\,\{u\}^\{2\}+4\\,u+2&2\\,u+3&4&3&2&1&0&0&0\012\\\\\\noalign
\{\\medskip\}\{u\}^\{3\}+\{u\}^\{2\}+4\\,u+2&2\\,u+3&4&3&2&1&0\01
2&0&0\\\\\\noalign\{\\medskip\}\{u\}^\{3\}+\{u\}^\{2\}+4\\,u+3&2\
\,u+4&5&4&\0123&2&1&0&0\\\\\\noalign\{\\medskip\}\{u\}^\{3\}+2\\,
\{u\}^\{2\}+3\\,u+3&2\\,\012u+4&5&4&3&2&1&0&0\\\\\\noalign\{\\med
skip\}\{u\}^\{3\}+2\\,\{u\}^\{2\}+3\012\\,u+4&2\\,u+5&6&5&4&3&2&1
&0\\\\\\noalign\{\\medskip\}\{u\}^\{3\}+3\\,\{\012u\}^\{2\}+2\\,u
+4&2\\,u+5&6&5&4&3&2&1&0\\end \{array\}\\right ]\012"}}{SEP_R 116
 0}{INP_R 117 0 "> "{TEXT 0 38 "map(expand,evalm(GenTabGrad(20)/u
^2));"}}{OUT_R 118 0 117{DAG (3n4\`MATRIX`,2[2,15[2,Aj2x0000p9p9p
9p9p9p9p9p9[2,Aj2x0001p9p9p9p9p9p9p9p9[2,Aj2x0002p15p9p9p9p9p9p9p
9[2,A+5n3\`u`p15p15p15p15p9p9p9p9p9p9p9[2,A+5p2Ep15p21p15p21p15p9
p9p9p9p9p9[2,A+5p2Ep21p15p15p21p15p9p9p9p9p9p9[2,A+5p2Ep21p21p15j
2x0003p21p15p9p9p9p9p9[2,A+7*3p2Ep21p15p2Ep15p21p15p60p21p15p9p9p
9p9p9[2,A+7p6Cp15p2Ep21p21p15p3Dp21p15p9p9p9p9p9[2,A+7p6Cp15p2Ep6
0p15p15p3Dp21p15p9p9p9p9p9[2,A+7p6Cp15p2Ep60p21p15+5p2Ep15p60p15p
60p21p15p9p9p9p9[2,A+7p6Cp21p2Ep21p21p15pA7p60p21p15p9p9p9p9[2,A+
7p6Cp21p2Ep21p60p15+5p2Ep15j2x0004p15pD0p60p21p15p9p9p9[2,A+7p6Cp
21p2Ep60p21p15pCDpD0p60p21p15p9p9p9[2,A+7p6Cp21p2EpD0p21p15+5p2Ep
21p60p15pD0p60p21p15p9p9p9[2,A+9*3p2Ep60p15p6Cp15p2EpD0p21p15pF4p
D0p60p21p15p9p9p9[2,A+9p103p15p6Cp15p2EpD0p60p15+5p2Ep21pD0p15j2x
0005pD0p60p21p15p9p9[2,A+9p103p15p6Cp21p2Ep60p60p15p120p125pD0p60
p21p15p9p9[2,A+9p103p15p6Cp21p2Ep60pD0p15+5p2Ep21p125p15j2x0006p1
25pD0p60p21p15p9[2,A+9p103p15p6Cp60p2Ep21pD0p15p14Bp150p125pD0p60
p21p15p9}}{INP_R 119 0 "> "{TEXT 0 18 "evalm(GenTab(20));"}}
{OUT_R 120 0 119{DAG (3n4\`MATRIX`,2[2,15[2,Aj2x0000p9p9p9p9p9p9p
9p9[2,Aj2x0001p9p9p9p9p9p9p9p9[2,Aj2x0002p15p9p9p9p9p9p9p9p1F[2,A
j2x0003p21p15p9p9p9p9p9p9p2C[2,Aj2x0004p2Ep21p15p9p9p9p9p9p39[2,A
j2x0005p2Ep21p15p9p9p9p9p9p46[2,Aj2x0006p3Bp2Ep21p15p9p9p9p9p53[2
,Aj2x0007p48p3Bp2Ep21p15p9p9p9p60[2,Aj2x0008p48p3Bp2Ep21p15p9p9p9
p6D[2,Aj2x0009p55p48p3Bp2Ep21p15p9p9p7A[2,Aj2x0010p62p55p48p3Bp2E
p21p15p9p87}}{SEP_R 121 0}{INP_R 122 0 "> "{TEXT 0 7 "?linalg"}}
{SEP_R 123 0}{INP_R 124 0 "> "{TEXT 0 7 "?addcol"}}{SEP_R 125 0}
{INP_R 126 0 "> "{TEXT 0 4 "?col"}}{SEP_R 127 0}{INP_R 128 0 "> "
{TEXT 0 6 "?stack"}}{SEP_R 129 0}{INP_R 130 0 "> "{TEXT 0 14 "A:=
GenTab(20);"}}{OUT_R 131 0 130{DAG :3n3\`A`n3\`S`}}{INP_R 132 0 "
> "{TEXT 0 14 "v := evalm(A);"}}{OUT_R 133 0 132{DAG :3n3\`v`(3n4
\`MATRIX`,2[2,15[2,Aj2x0000pCpCpCpCpCpCpCpC[2,Aj2x0001pCpCpCpCpCp
CpCpC[2,Aj2x0002p18pCpCpCpCpCpCpCp22[2,Aj2x0003p24p18pCpCpCpCpCpC
p2F[2,Aj2x0004p31p24p18pCpCpCpCpCp3C[2,Aj2x0005p31p24p18pCpCpCpCp
Cp49[2,Aj2x0006p3Ep31p24p18pCpCpCpCp56[2,Aj2x0007p4Bp3Ep31p24p18p
CpCpCp63[2,Aj2x0008p4Bp3Ep31p24p18pCpCpCp70[2,Aj2x0009p58p4Bp3Ep3
1p24p18pCpCp7D[2,Aj2x0010p65p58p4Bp3Ep31p24p18pCp8A}}{SEP_R 134 0
}{INP_R 135 0 "> "{TEXT 0 2 "v;"}}{OUT_R 136 0 135{DAG n3t4,1,3~3
j2x0001j2x0020~3p5j2x0009h101\#7x140352808j2x0000x0\x0\#7x14034E0
10j2x0002x0\x0\\\\\\\#7x140342848p10x0\x0\\\\\\\#11x1402CE080j2x0
003x14033A080p5x14033A880p10x0\x0\x0\x0\x0\#7x1402CE888p10x0\x0\\
#11x14033A098p16x14033A898p10x14034E098p10x140352098p10x0\x0\x0\x
0\#7x14033E8A0p16x0\x0\#7x1403528A8j2x0004x0\x0\#7x14034E8B0p10x0
\x0\\\\#7x1403420D0p10x1403428D0p10x0\\\#7x1403420E8p10x1403520E8
p10x0\\#7x1403528F8p16x0\x0\#7x14034E900p5x0\x0\\#7x1402CE910p5x0
\x0\\#7x14034E120p10x140356120p10x0\#7x14033E928p10x0\x0\\#7x1403
56138p10x0\x0\\\#7x140356150p10x0\x0\#7x14033E158p10x0\x0\\\#7x14
033E170p45x0\x0\\\#7x140342188p21x140352188p16x0\\#7x1402CE998p10
x0\x0\#7x1402CE1A0p16x0\x0\#11x14033A1A8j2x0005x1403429A8p5x14034
E1A8p10x0\x0\x0\x0\x0\#7x14033E9B0p10x0\x0\#7x14033A9B8p10x0\x0\#
7x14033E1C0p9Ax1403429C0p10x0\\#7x1403529D0p10x0\x0\#7x14034E9D8p
10x1403521D8p21x0\\#7x1403529E8p45x0\x0\\#7x14034E1F8p10x0\x0\\\#
7x140342A10p45x0\x0\\\#7x140356228p16x0\x0\\#7x14033EA38p10x0\x0\
#7x14033AA40p21x0\x0\#7x14033E248p5x140342248p10x0\\\#7x140342260
j2x0008x0\x0\\\#7x14034EA78j2x0007x140352278p5x0\#7x14033A280p5x0
\x0\\\#7x14033A298p21x140342A98p10x0\\\\\#7x1402CE2C0p10x140352AC
0p10x0\#7x14033AAC8p5x1403562C8p21x0\#7x14033E2D0pECx0\x0\#7x1403
52AD8p10x0\x0\\#7x14033A2E8p10x0\x0\\#7x14033EAF8p10x14034E2F8p10
x0\#7x1402CEB00p9Ax14033A300p45x0\\\\#7x140342B20p9Ax0\x0\\\\\\#1
1x14033AB50p10x14034EB50p10x140352350p16x0\x0\x0\x0\x0\#7x14033E3
58p10x0\x0\\\#7x140342370p10x0\x0\\#7x1402CE380p45x14033EB80p10x0
\\\#7x14033EB98p10x14034E398p5x0\#7x1403523A0p10x1403563A0p9Ax0\#
7x140342BA8p5x0\x0\#7x14034E3B0p10x0\x0\\#7x14033A3C0p5x0\x0\#7x1
4034E3C8p10x0\x0\\#7x1402CEBD8p10x14033ABD8p10x0\#7x14033E3E0p16x
0\x0\\#11x1402CEBF0p10x14034EBF0p21x1403563F0p10x0\x0\x0\x0\x0\#7
x14033E3F8j2x0006x1403423F8p10x0\#7x140352C00p10x0\x0\\#7x1403424
10p9Ax0\x0\#7x14034E418p17Dx0\x0\\\#7x140342C30p21x0\x0\\#7x14034
EC40p10x0\x0\#7x14033A448p10x0\x0\\\#7x14033AC60p10x0\x0\#7x14034
E468p21x0\x0\\\\\#7x1402CEC90p10x14034EC90p10x0\#7x140342498p16x0
\x0\#7x140352CA0p10x0\x0\#7x14033ECA8j2x0010x0\x0\#7x1402CE4B0p21
x0\x0\#7x14034E4B8p10x140352CB8p10x0\\#7x1403564C8p10x0\x0\#7x140
34E4D0p45x0\x0\\#7x1401F0CE0p17Dx0\x0\#7x14033ACE8p10x1403424E8p1
0x0\#7x140342CF0p10x0\x0\\#7x140352500p10x0\x0\#7x14033A508p5x140
33E508p10x0\\#7x140352518p10x0\x0\#7x14033A520p10x14034E520p10x0\
\#7x14033ED30p16x14034ED30p10x0\#7x1402CE538p10x0\x0\\\\\#7x1402C
ED60p17Dx0\x0\\#7x14033AD70p10x140342570p10x0\#7x140342D78p10x0\x
0\\#7x140342588p10x0\x0\#7x14033E590p10x140352D90p10x0\\\\\#7x140
33EDB8p45x0\x0\\\\\\#7x1402CEDE8p21x0\x0\#7x1403525F0p10x0\x0\#7x
14034E5F8p1BCx0\x0\#7x140342E00p21x0\x0\#7x14034EE08p5x0\x0\#7x14
034E610p17Dx0\x0\#7x14033E618p9Ax140342E18p16x0\\\#11x1402CE630pB
x14033A630p45x14033AE30p21x0\x0\x0\x0\x0\\#7x14033EE40p16x1403526
40p21x0\#7x14033A648p10x0\x0\\#7x1401F0E58p10x0\x0\\#7x14033E668p
10x140352E68p10x0\\\\\\#7x1402CEE98pE6x140342698p16x0\#7x140342EA
0p9Ax0\x0\\\#7x1402CE6B8pBx14033AEB8p10x0\\#7x14033EEC8p10x0\x0\#
7x14033A6D0p9Ax0\x0\\#7x14033EEE0p16x14034EEE0p10x0\#7x14034E6E8p
16x0\x0\#7x14033E6F0p9Ax140352EF0p5x0\\#7x14034E700p10x0\x0\\\\#1
1x1402CEF20p10x14033A720p21x140342720p21x0\x0\x0\x0\x0\\\#7x1401F
0F38p17Dx140342738p5x0\#7x1402CE740p10x0\x0\\\\#7x140342F60p45x0\
x0\#7x14034EF68pECx0\x0\\#7x14033AF78p5x14033E778p16x0\\\#7x14033
AF90pECx14033E790p45x0\\#7x14033EFA0p10x0\x0\#7x14033A7A8p10x0\x0
\\\#7x14033A7C0p5x0\x0\#7x1402CE7C8p5x140352FC8p10x0\\#7x14034E7D
8p45x0\x0\#7x1402CEFE0p5x0\x0\\#7x1403527F0p16x0\x0\\`v`}}{SEP_R 
137 0}{INP_R 138 0 "> "{TEXT 0 22 "v := [seq(i,i=1..20)];"}}
{OUT_R 139 0 138{DAG :3n3\`v`[2,15j2x0001j2x0002j2x0003j2x0004j2x
0005j2x0006j2x0007j2x0008j2x0009j2x0010j2x0011j2x0012j2x0013j2x00
14j2x0015j2x0016j2x0017j2x0018j2x0019j2x0020}}{SEP_R 140 0}{INP_R
 141 0 "> "{TEXT 0 35 "stack(transpose(matrix(1,20,v)),A);"}}
{OUT_R 142 0 141{TEXT 2 56 "Error, (in stack) incompatible matrix
/vector dimensions\012"}}{SEP_R 143 0}{INP_R 144 0 "> "{TEXT 0 46
 "v := transpose(matrix(1,20,[seq(i,i=1..20)]));"}}{OUT_R 145 0 
144{DAG :3n3\`v`(3n4\`MATRIX`,2[2,15[2,2j2x0001[2,2j2x0002[2,2j2x
0003[2,2j2x0004[2,2j2x0005[2,2j2x0006[2,2j2x0007[2,2j2x0008[2,2j2
x0009[2,2j2x0010[2,2j2x0011[2,2j2x0012[2,2j2x0013[2,2j2x0014[2,2j
2x0015[2,2j2x0016[2,2j2x0017[2,2j2x0018[2,2j2x0019[2,2j2x0020}}
{SEP_R 146 0}{INP_R 147 0 "> "{TEXT 0 72 "augment(v,transpose(mat
rix(1,20,[seq(GetSolSum(i),i=1..20)])),evalm(A));"}}{OUT_R 148 0 
147{DAG (3n4\`MATRIX`,2[2,15[2,Cj2x0001j2x0000pBpBpBpBpBpBpBpBpB[
2,Cj2x0002p9p9pBpBpBpBpBpBpBpB[2,Cj2x0003p26p18p9pBpBpBpBpBpBpB[2
,Cj2x0004p26p18p9pBpBpBpBpBpBpB[2,Cj2x0005j2x0006p26p18p9pBpBpBpB
pBpB[2,Cp44p44p26p18p9pBpBpBpBpBpB[2,Cj2x0007j2x0010p34p26p18p9pB
pBpBpBpB[2,Cj2x0008p60p34p26p18p9pBpBpBpBpB[2,Cj2x0009j2x0011p42p
26p18p9pBpBpBpBpB[2,Cp60p7Dp42p26p18p9pBpBpBpBpB[2,Cp7Dj2x0016p44
p34p26p18p9pBpBpBpB[2,Cj2x0012p98p44p34p26p18p9pBpBpBpB[2,Cj2x001
3j2x0022p5Ep42p34p26p18p9pBpBpB[2,Cj2x0014pB5p5Ep42p34p26p18p9pBp
BpB[2,Cj2x0015j2x0023p6Dp42p34p26p18p9pBpBpB[2,Cp98pD2p6Dp42p34p2
6p18p9pBpBpB[2,Cj2x0017j2x0030p7Bp44p42p34p26p18p9pBpB[2,Cj2x0018
pEEp7Bp44p42p34p26p18p9pBpB[2,Cj2x0019j2x0038p60p5Ep44p42p34p26p1
8p9pB[2,Cj2x0020p10Bp60p5Ep44p42p34p26p18p9pB}}{SEP_R 149 0}
{INP_R 150 0 "> "{TEXT 0 2 "A;"}}{OUT_R 151 0 150{DAG n3t4,1,3~3j
2x0001j2x0020~3p5j2x0009h101\\#7x140352010j2x0002x140352810p10x0\
#7x140342818j2x0004x14034E818j2x0000x0\\\#7x14033E830pBx140342830
p1Ax0\\\#7x14034E048j2x0003x140356048j2x0005x0\\\\#7x140356868p10
x0\x0\\\#7x140356880p1Ax1402B4080p5x0\\\#11x140342098j2x0008x1403
52098p1Ax140352898p25x1402DE098p1Ax0\x0\x0\x0\#7x14034E8A0p28x0\x
0\\#7x1403520B0p10x1403528B0p5x0\#7x14033E8B8p1Ax1403428B8p28x0\\
#7x14033E0C8j2x0006x0\x0\#7x14034E0D0p1Ax0\x0\\\\\\\#7x140342908p
25x140356108p17x0\\\#7x140342120p1Ax1402DE120j2x0007x0\#7x14034E9
28p10x0\x0\\\#7x14033E940p5x14034E940p17x0\\#7x1402DE950p10x0\x0\
#7x140356958p17x1402B4158p1Ax0\\#7x1402DE968p1Ax0\x0\#7x140352170
p1Ax0\x0\\\\#11x140342990p1Ax14034E190p5x140356190p10x0\x0\x0\x0\
x0\\\#7x1403429A8p5x14034E1A8p6Ax0\\\#7x1403529C0p1Ax0\x0\\\\#7x1
403421E0p5x0\x0\\\#7x14033E1F8p25x1402DE1F8p1Ax0\#7x14033EA00p1Ax
0\x0\#7x1402DEA08p17x0\x0\\#7x140356218p1Ax0\x0\\\#7x140356A30p1A
x0\x0\\\#11x140352248p1Ax140352A48p1Ax1402DE248p1Ax0\x0\x0\x0\x0\
#7x14034EA50p10x0\x0\#7x1402DEA58p10x0\x0\#7x140352260p1Ax0\x0\#7
x140342268p5x140342A68p1Ax0\\\#11x140342280p10x140342A80p1Ax14035
6A80p5x1402B4280p1Ax0\x0\x0\x0\#7x14033EA88p5x0\x0\\#7x1402B4298p
1Ax0\x0\#7x1403562A0p1Ax0\x0\\#7x1402B42B0p1Ax0\x0\\\\\#7x14034EA
D8p1Ax0\x0\\#7x1402DE2E8p10x0\x0\\\#7x140352300p25x0\x0\#7x14034E
308p1Ax0\x0\#7x14033EB10p1Ax0\x0\#7x14033E318p10x0\x0\#7x14034E32
0p17x140352B20p5x0\#7x140356328p1Ax0\x0\#7x1402DEB30p1Ax0\x0\#7x1
40352B38p1Ax1402DE338p25x0\\#7x1402DEB48p17x0\x0\\#7x140356B58p1A
x0\x0\#7x14034EB60p1Ax0\x0\\#7x14034E370p28x0\x0\#7x140356378p1Ax
0\x0\\#7x140352B88p17x1402B4388p10x0\#7x140342390p28x0\x0\\#7x140
342BA0p1Ax0\x0\\\\#7x1403523C0p1Ax0\x0\\\#7x1403523D8p38x1402DE3D
8p5x0\\#7x14034EBE8p1Ax0\x0\\#7x14034E3F8p5x140356BF8p6Ax0\\\#7x1
40352C10p1Ax0\x0\\#7x1402DEC20p1Ax0\x0\#7x140342C28p25x1402B4428p
25x0\\#7x14033E438p1Ax1402DEC38p1Ax0\\\\\\#7x140342468p5x0\x0\\#7
x14033EC78p28x140356478p1Ax0\#7x140342480p25x14034E480p6Ax0\\\#7x
140352C98p28x0\x0\\#7x14034ECA8p1Ax0\x0\#7x140342CB0p5x1402DE4B0p
10x0\\\\#7x1403424D0p1Ax140356CD0p1Ax0\\\#7x1403424E8p17x1403524E
8p1Ax0\\#7x14033E4F8p17x0\x0\#7x1402DE500p1Ax1402B4500p28x0\#7x14
034E508p1Ax0\x0\\#7x140356518p5x0\x0\#7x140352D20p5x0\x0\\#7x1403
4ED30p1Ax140356530p1Ax0\#7x140342D38p1Ax0\x0\\#7x14034ED48p1Ax140
356548p1Ax0\#7x14033ED50p1Ax1402B4550p1Ax0\\#7x1402DED60p1Ax0\x0\
#7x14033ED68p1Ax0\x0\#7x140352570p1Ax140356D70p25x0\\\#7x14035258
8p28x0\x0\#7x14034E590p10x0\x0\#7x140356598p57x0\x0\\#11x1403425A
8p5x14034E5A8p57x140352DA8p25x0\x0\x0\x0\x0\\\#7x140342DC0p1Ax140
356DC0p1Ax0\\\\\#7x1403565E8p25x0\x0\\\#7x1402DEE00p1Ax0\x0\#7x14
033EE08p1Ax0\x0\#7x140352610p10x140356E10p1Ax0\#7x1402DEE18p1Ax0\
x0\\#7x14033E628p25x1402B4628p1Ax0\#7x140342630p1Ax0\x0\#7x1401F0
E38p57x140356638p1Ax0\\#7x140342E48p1Ax0\x0\#7x140356650p17x0\x0\
#7x14034EE58j2x0010x0\x0\#7x140352660p1Ax1402DE660p1Ax0\#7x140352
E68p1Ax0\x0\\#7x1402DE678p1Ax0\x0\\\\\#7x1403566A0p1Ax0\x0\\#7x14
033E6B0p1Ax140356EB0p1Ax0\#7x14034E6B8p1Ax0\x0\\\#7x140342ED0p1Ax
0\x0\#7x14033EED8p57x0\x0\#7x14034EEE0p10x0\x0\#7x1403526E8p1Ax0\
x0\#11x1403426F0p5x140352EF0p1Ax1402DEEF0p1Ax0\x0\x0\x0\x0\\#7x14
0352700p1Ax0\x0\#7x140342708p1Ax0\x0\\\\\\\#7x14034E740p1Ax0\x0\\
#7x1402DE750p1Ax0\x0\#7x140342F58p1Ax0\x0\#7x14033EF60p25x0\x0\#7
x14034EF68p17x0\x0\\#7x140352F78p25x140356778p254x0\\#7x140356F88
p5x0\x0\#7x140352F90p10x140356790p57x0\\#7x1402DE7A0p25x0\x0\#7x1
4033E7A8pBx0\x0\#7x1401F0FB0p1Ax0\x0\\\#7x14034E7C8p28x1402DEFC8p
1Ax0\\\\\\\`S`}}{SEP_R 152 0}{INP_R 153 0 "> "{TEXT 0 9 "evalm(A)
;"}}{OUT_R 154 0 153{DAG (3n4\`MATRIX`,2[2,15[2,Aj2x0000p9p9p9p9p
9p9p9p9[2,Aj2x0001p9p9p9p9p9p9p9p9[2,Aj2x0002p15p9p9p9p9p9p9p9p1F
[2,Aj2x0003p21p15p9p9p9p9p9p9p2C[2,Aj2x0004p2Ep21p15p9p9p9p9p9p39
[2,Aj2x0005p2Ep21p15p9p9p9p9p9p46[2,Aj2x0006p3Bp2Ep21p15p9p9p9p9p
53[2,Aj2x0007p48p3Bp2Ep21p15p9p9p9p60[2,Aj2x0008p48p3Bp2Ep21p15p9
p9p9p6D[2,Aj2x0009p55p48p3Bp2Ep21p15p9p9p7A[2,Aj2x0010p62p55p48p3
Bp2Ep21p15p9p87}}{SEP_R 155 0}{INP_R 156 0 "> "{TEXT 0 8 "?augmen
t"}}{SEP_R 157 0}{INP_R 158 0 "> "{TEXT 0 94 "latex(augment(trans
pose(matrix(1,50,[seq(i,i=1..50)])),map(x->expand(x/u^2),GenTabGr
ad(50))));"}}{OUT_R 159 0 158{TEXT 2 4540 "\\left [\\begin \{arra
y\}\{ccccccccccccccccc\} 1&0&0&0&0&0&0&0&0\012&0&0&0&0&0&0&0&0\\\
\\\noalign\{\\medskip\}2&1&0&0&0&0&0&0&0&0&0&0\012&0&0&0&0&0\\\\\
\noalign\{\\medskip\}3&2&1&0&0&0&0&0&0&0&0&0&0&0&0\012&0&0\\\\\\n
oalign\{\\medskip\}4&u+1&1&0&0&0&0&0&0&0&0&0&0&0&0&0&0\012\\\\\\n
oalign\{\\medskip\}5&u+2&2&1&0&0&0&0&0&0&0&0&0&0&0&0&0\012\\\\\\n
oalign\{\\medskip\}6&2\\,u+1&2&1&0&0&0&0&0&0&0&0&0&0&0&0&0\012\\\
\\\noalign\{\\medskip\}7&2\\,u+2&3&2&1&0&0&0&0&0&0&0&0&0&0&0&0\01
2\\\\\\noalign\{\\medskip\}8&\{u\}^\{2\}+u+2&3&2&1&0&0&0&0&0&0&0&
0&0&0\012&0&0\\\\\\noalign\{\\medskip\}9&\{u\}^\{2\}+2\\,u+2&u+2&
2&1&0&0&0&0&0\012&0&0&0&0&0&0&0\\\\\\noalign\{\\medskip\}10&\{u\}
^\{2\}+3\\,u+1&u+2&2&\0121&0&0&0&0&0&0&0&0&0&0&0&0\\\\\\noalign\{
\\medskip\}11&\{u\}^\{2\}+3\012\\,u+2&u+3&3&2&1&0&0&0&0&0&0&0&0&0
&0&0\\\\\\noalign\{\\medskip\}\01212&2\\,\{u\}^\{2\}+2\\,u+2&u+3&
3&2&1&0&0&0&0&0&0&0&0&0&0&0\012\\\\\\noalign\{\\medskip\}13&2\\,\
{u\}^\{2\}+2\\,u+3&u+4&4&3&2&1&0&0&0\012&0&0&0&0&0&0&0\\\\\\noali
gn\{\\medskip\}14&2\\,\{u\}^\{2\}+3\\,u+2&u+4\012&4&3&2&1&0&0&0&0
&0&0&0&0&0&0\\\\\\noalign\{\\medskip\}15&2\\,\{u\}^\012\{2\}+4\\,
u+2&2\\,u+3&4&3&2&1&0&0&0&0&0&0&0&0&0&0\012\\\\\\noalign\{\\medsk
ip\}16&\{u\}^\{3\}+\{u\}^\{2\}+4\\,u+2&2\\,u+3&4&3&2\012&1&0&0&0&
0&0&0&0&0&0&0\\\\\\noalign\{\\medskip\}17&\{u\}^\{3\}+\{u\}^\{\01
22\}+4\\,u+3&2\\,u+4&5&4&3&2&1&0&0&0&0&0&0&0&0&0\012\\\\\\noalign
\{\\medskip\}18&\{u\}^\{3\}+2\\,\{u\}^\{2\}+3\\,u+3&2\\,u+4&5&\01
24&3&2&1&0&0&0&0&0&0&0&0&0\\\\\\noalign\{\\medskip\}19&\{u\}^\{3\
}+2\012\\,\{u\}^\{2\}+3\\,u+4&2\\,u+5&6&5&4&3&2&1&0&0&0&0&0&0&0&0
\012\\\\\\noalign\{\\medskip\}20&\{u\}^\{3\}+3\\,\{u\}^\{2\}+2\\,
u+4&2\\,u+5&6&\0125&4&3&2&1&0&0&0&0&0&0&0&0\\\\\\noalign\{\\medsk
ip\}21&\{u\}^\{3\}+3\012\\,\{u\}^\{2\}+3\\,u+4&3\\,u+4&6&5&4&3&2&
1&0&0&0&0&0&0&0&0\012\\\\\\noalign\{\\medskip\}22&\{u\}^\{3\}+3\\
,\{u\}^\{2\}+4\\,u+3&3\\,u+4&6&\0125&4&3&2&1&0&0&0&0&0&0&0&0\\\\\
\noalign\{\\medskip\}23&\{u\}^\{3\}+3\012\\,\{u\}^\{2\}+4\\,u+4&3
\\,u+5&7&6&5&4&3&2&1&0&0&0&0&0&0&0\012\\\\\\noalign\{\\medskip\}2
4&2\\,\{u\}^\{3\}+2\\,\{u\}^\{2\}+4\\,u+4&3\\,u+5\012&7&6&5&4&3&2
&1&0&0&0&0&0&0&0\\\\\\noalign\{\\medskip\}25&2\\,\{u\}^\012\{3\}+
2\\,\{u\}^\{2\}+5\\,u+4&4\\,u+5&u+6&6&5&4&3&2&1&0&0&0&0&0&0&0\012
\\\\\\noalign\{\\medskip\}26&2\\,\{u\}^\{3\}+2\\,\{u\}^\{2\}+6\\,
u+3&4\\,u+5\012&u+6&6&5&4&3&2&1&0&0&0&0&0&0&0\\\\\\noalign\{\\med
skip\}27&2\\,\{u\012\}^\{3\}+3\\,\{u\}^\{2\}+6\\,u+3&\{u\}^\{2\}+
3\\,u+5&u+6&6&5&4&3&2&1&0&0\012&0&0&0&0&0\\\\\\noalign\{\\medskip
\}28&2\\,\{u\}^\{3\}+4\\,\{u\}^\{2\}+5\\,\012u+3&\{u\}^\{2\}+3\\,
u+5&u+6&6&5&4&3&2&1&0&0&0&0&0&0&0\012\\\\\\noalign\{\\medskip\}29
&2\\,\{u\}^\{3\}+4\\,\{u\}^\{2\}+5\\,u+4&\{u\}^\{2\012\}+3\\,u+6&
u+7&7&6&5&4&3&2&1&0&0&0&0&0&0\\\\\\noalign\{\\medskip\}\01230&2\\
,\{u\}^\{3\}+5\\,\{u\}^\{2\}+4\\,u+4&\{u\}^\{2\}+3\\,u+6&u+7&7&6&
5&4\012&3&2&1&0&0&0&0&0&0\\\\\\noalign\{\\medskip\}31&2\\,\{u\}^\
{3\}+5\\,\{u\}\012^\{2\}+4\\,u+5&\{u\}^\{2\}+3\\,u+7&u+8&8&7&6&5&
4&3&2&1&0&0&0&0&0\012\\\\\\noalign\{\\medskip\}32&\{u\}^\{4\}+\{u
\}^\{3\}+5\\,\{u\}^\{2\}+4\\,u+5&\{\012u\}^\{2\}+3\\,u+7&u+8&8&7&
6&5&4&3&2&1&0&0&0&0&0\012\\\\\\noalign\{\\medskip\}33&\{u\}^\{4\}
+\{u\}^\{3\}+5\\,\{u\}^\{2\}+5\\,u+5&\{\012u\}^\{2\}+4\\,u+6&u+8&
8&7&6&5&4&3&2&1&0&0&0&0&0\012\\\\\\noalign\{\\medskip\}34&\{u\}^\
{4\}+\{u\}^\{3\}+5\\,\{u\}^\{2\}+6\\,u+4&\{\012u\}^\{2\}+4\\,u+6&
u+8&8&7&6&5&4&3&2&1&0&0&0&0&0\012\\\\\\noalign\{\\medskip\}35&\{u
\}^\{4\}+\{u\}^\{3\}+5\\,\{u\}^\{2\}+7\\,u+4&\{\012u\}^\{2\}+5\\,
u+6&2\\,u+7&8&7&6&5&4&3&2&1&0&0&0&0&0\012\\\\\\noalign\{\\medskip
\}36&\{u\}^\{4\}+2\\,\{u\}^\{3\}+4\\,\{u\}^\{2\}+7\\,u+\0124&\{u\
}^\{2\}+5\\,u+6&2\\,u+7&8&7&6&5&4&3&2&1&0&0&0&0&0\012\\\\\\noalig
n\{\\medskip\}37&\{u\}^\{4\}+2\\,\{u\}^\{3\}+4\\,\{u\}^\{2\}+7\\,
u+\0125&\{u\}^\{2\}+5\\,u+7&2\\,u+8&9&8&7&6&5&4&3&2&1&0&0&0&0\012
\\\\\\noalign\{\\medskip\}38&\{u\}^\{4\}+2\\,\{u\}^\{3\}+4\\,\{u\
}^\{2\}+8\\,u+\0124&\{u\}^\{2\}+5\\,u+7&2\\,u+8&9&8&7&6&5&4&3&2&1
&0&0&0&0\012\\\\\\noalign\{\\medskip\}39&\{u\}^\{4\}+2\\,\{u\}^\{
3\}+4\\,\{u\}^\{2\}+9\\,u+\0124&\{u\}^\{2\}+6\\,u+6&2\\,u+8&9&8&7
&6&5&4&3&2&1&0&0&0&0\012\\\\\\noalign\{\\medskip\}40&\{u\}^\{4\}+
3\\,\{u\}^\{3\}+3\\,\{u\}^\{2\}+9\\,u+\0124&\{u\}^\{2\}+6\\,u+6&2
\\,u+8&9&8&7&6&5&4&3&2&1&0&0&0&0\012\\\\\\noalign\{\\medskip\}41&
\{u\}^\{4\}+3\\,\{u\}^\{3\}+3\\,\{u\}^\{2\}+9\\,u+\0125&\{u\}^\{2
\}+6\\,u+7&2\\,u+9&10&9&8&7&6&5&4&3&2&1&0&0&0\012\\\\\\noalign\{\
\medskip\}42&\{u\}^\{4\}+3\\,\{u\}^\{3\}+4\\,\{u\}^\{2\}+8\\,u+\0
125&\{u\}^\{2\}+6\\,u+7&2\\,u+9&10&9&8&7&6&5&4&3&2&1&0&0&0\012\\\
\\\noalign\{\\medskip\}43&\{u\}^\{4\}+3\\,\{u\}^\{3\}+4\\,\{u\}^\
{2\}+8\\,u+\0126&\{u\}^\{2\}+6\\,u+8&2\\,u+10&11&10&9&8&7&6&5&4&3
&2&1&0&0\012\\\\\\noalign\{\\medskip\}44&\{u\}^\{4\}+3\\,\{u\}^\{
3\}+5\\,\{u\}^\{2\}+7\\,u+\0126&\{u\}^\{2\}+6\\,u+8&2\\,u+10&11&1
0&9&8&7&6&5&4&3&2&1&0&0\012\\\\\\noalign\{\\medskip\}45&\{u\}^\{4
\}+3\\,\{u\}^\{3\}+6\\,\{u\}^\{2\}+7\\,u+\0126&2\\,\{u\}^\{2\}+5\
\,u+8&2\\,u+10&11&10&9&8&7&6&5&4&3&2&1&0&0\012\\\\\\noalign\{\\me
dskip\}46&\{u\}^\{4\}+3\\,\{u\}^\{3\}+6\\,\{u\}^\{2\}+8\\,u+\0125
&2\\,\{u\}^\{2\}+5\\,u+8&2\\,u+10&11&10&9&8&7&6&5&4&3&2&1&0&0\012
\\\\\\noalign\{\\medskip\}47&\{u\}^\{4\}+3\\,\{u\}^\{3\}+6\\,\{u\
}^\{2\}+8\\,u+\0126&2\\,\{u\}^\{2\}+5\\,u+9&2\\,u+11&12&11&10&9&8
&7&6&5&4&3&2&1&0\012\\\\\\noalign\{\\medskip\}48&2\\,\{u\}^\{4\}+
2\\,\{u\}^\{3\}+6\\,\{u\}^\{2\}+8\012\\,u+6&2\\,\{u\}^\{2\}+5\\,u
+9&2\\,u+11&12&11&10&9&8&7&6&5&4&3&2&1\012&0\\\\\\noalign\{\\meds
kip\}49&2\\,\{u\}^\{4\}+2\\,\{u\}^\{3\}+6\\,\{u\}^\{2\}+\0129\\,u
+6&2\\,\{u\}^\{2\}+6\\,u+9&3\\,u+11&u+11&11&10&9&8&7&6&5&4&3&\012
2&1&0\\\\\\noalign\{\\medskip\}50&2\\,\{u\}^\{4\}+2\\,\{u\}^\{3\}
+7\\,\{u\}^\{\0122\}+8\\,u+6&2\\,\{u\}^\{2\}+6\\,u+9&3\\,u+11&u+1
1&11&10&9&8&7&6&5&4\012&3&2&1&0\\end \{array\}\\right ]\012"}}
{INP_R 160 0 "> "{TEXT 0 15 "GetTabGrad(20);"}}{OUT_R 161 0 160
{DAG (3n5\`GetTabGrad`,2j2x0020}}{SEP_R 162 0}{INP_R 163 0 "> "
{TEXT 0 36 "listC := seq(GetSolSum(i),i=1..100);"}}{OUT_R 164 0 
163{DAG :3n4\`listC`,65j2x0000j2x0001j2x0003p9j2x0006pCj2x0010pFj
2x0011p12j2x0016p15j2x0022p18j2x0023p1Bj2x0030p1Ej2x0038p21j2x003
9p24j2x0048p27j2x0050p2Aj2x0051p2Dj2x0061p30j2x0072p33j2x0073p36j
2x0075p39j2x0087p3Cj2x0088p3Fj2x0101p42j2x0115p45j2x0116p48j2x013
1p4Bj2x0134p4Ej2x0135p51j2x0151p54j2x0153p57j2x0154p5Aj2x0171p5Dj
2x0189p60j2x0190p63j2x0192p66j2x0211p69j2x0212p6Cj2x0232p6Fj2x025
3p72j2x0254p75j2x0257p78j2x0279p7Bj2x0280p7Ej2x0303p81j2x0305p84j
2x0306p87j2x0330p8Aj2x0333p8Dj2x0334p90j2x0336p93j2x0361p96j2x036
2p99}}{SEP_R 165 0}{INP_R 166 0 "> "{TEXT 0 50 "hyp := n -> binom
ial(1+primesSmallerOrEqual(n),2);"}}{OUT_R 167 0 166{DAG :3n3\`hy
p`@8,2n3\`n`,1,3n5\`operator`n4\`arrow`p7(3n5\`binomial`,3+5j2x00
01p18(3n8\`primesSmallerOrEqual`,2a2x0001p18j2x0002p7p7}}{SEP_R 
168 0}{INP_R 169 0 "> "{TEXT 0 7 "hyp(1);"}}{OUT_R 170 0 169{DAG 
j2x0000}}{SEP_R 171 0}{INP_R 172 0 "> "{TEXT 0 7 "hyp(2);"}}
{OUT_R 173 0 172{DAG j2x0001}}{SEP_R 174 0}{INP_R 175 0 "> "{TEXT
 0 7 "hyp(3);"}}{OUT_R 176 0 175{DAG j2x0003}}{SEP_R 177 0}{INP_R
 178 0 "> "{TEXT 0 7 "hyp(4);"}}{OUT_R 179 0 178{DAG j2x0003}}
{SEP_R 180 0}{INP_R 181 0 "> "{TEXT 0 47 "listD := seq([i,GetSolS
um(i)-hyp(i)],i=1..300);"}}{OUT_R 182 0 181{DAG :3n4\`listD`,12D[
2,3j2x0001j2x0000[2,3j2x0002p9[2,3j2x0003p9[2,3j2x0004p9[2,3j2x00
05p9[2,3j2x0006p9[2,3j2x0007p9[2,3j2x0008p9[2,3j2x0009p7[2,3j2x00
10p7[2,3j2x0011p7[2,3j2x0012p7[2,3j2x0013p7[2,3j2x0014p7[2,3j2x00
15pD[2,3j2x0016pD[2,3j2x0017pD[2,3j2x0018pD[2,3j2x0019pD[2,3j2x00
20pD[2,3j2x0021p12[2,3j2x0022p12[2,3j2x0023p12[2,3j2x0024p12[2,3j
2x0025p1C[2,3j2x0026p1C[2,3j2x0027p21[2,3j2x0028p21[2,3j2x0029p21
[2,3j2x0030p21[2,3j2x0031p21[2,3j2x0032p21[2,3j2x0033p26[2,3j2x00
34p26[2,3j2x0035p30[2,3j2x0036p30[2,3j2x0037p30[2,3j2x0038p30[2,3
j2x0039p35[2,3j2x0040p35[2,3j2x0041p35[2,3j2x0042p35[2,3j2x0043p3
5[2,3j2x0044p35[2,3j2x0045p3A[2,3j2x0046p3A[2,3j2x0047p3A[2,3j2x0
048p3A[2,3j2x0049p49[2,3j2x0050p49[2,3j2x0051p4E[2,3j2x0052p4E[2,
3j2x0053p4E[2,3j2x0054p4E[2,3j2x0055p58[2,3j2x0056p58[2,3j2x0057p
5D[2,3j2x0058p5D[2,3j2x0059p5D[2,3j2x0060p5D[2,3j2x0061p5D[2,3j2x
0062p5D[2,3j2x0063p62[2,3j2x0064p62[2,3j2x0065p6C[2,3j2x0066p6C[2
,3j2x0067p6C[2,3j2x0068p6C[2,3j2x0069p71[2,3j2x0070p71[2,3j2x0071
p71[2,3j2x0072p71[2,3j2x0073p71[2,3j2x0074p71[2,3j2x0075p76[2,3j2
x0076p76[2,3j2x0077p85[2,3j2x0078p85[2,3j2x0079p85[2,3j2x0080p85[
2,3j2x0081p8A[2,3j2x0082p8A[2,3j2x0083p8A[2,3j2x0084p8A[2,3j2x008
5p94[2,3j2x0086p94[2,3j2x0087p99[2,3j2x0088p99[2,3j2x0089p99[2,3j
2x0090p99[2,3j2x0091pA8[2,3j2x0092pA8[2,3j2x0093pAD[2,3j2x0094pAD
[2,3j2x0095pB7[2,3j2x0096pB7[2,3j2x0097pB7[2,3j2x0098pB7[2,3j2x00
99pBC[2,3j2x0100pBC[2,3j2x0101pBC[2,3j2x0102pBC[2,3j2x0103pBC[2,3
j2x0104pBC[2,3j2x0105pC1[2,3j2x0106pC1[2,3j2x0107pC1[2,3j2x0108pC
1[2,3j2x0109pC1[2,3j2x0110pC1[2,3j2x0111pC6[2,3j2x0112pC6[2,3j2x0
113pC6[2,3j2x0114pC6[2,3j2x0115pD0[2,3j2x0116pD0[2,3j2x0117pD5[2,
3j2x0118pD5[2,3j2x0119pE4[2,3j2x0120pE4[2,3j2x0121pF8[2,3j2x0122p
F8[2,3j2x0123pFD[2,3j2x0124pFD[2,3j2x0125p107[2,3j2x0126p107[2,3j
2x0127p107[2,3j2x0128p107[2,3j2x0129p10C[2,3j2x0130p10C[2,3j2x013
1p10C[2,3j2x0132p10C[2,3j2x0133p11B[2,3j2x0134p11B[2,3j2x0135p120
[2,3j2x0136p120[2,3j2x0137p120[2,3j2x0138p120[2,3j2x0139p120[2,3j
2x0140p120[2,3j2x0141p125[2,3j2x0142p125[2,3j2x0143p139[2,3j2x014
4p139[2,3j2x0145p143[2,3j2x0146p143[2,3j2x0147p148[2,3j2x0148p148
[2,3j2x0149p148[2,3j2x0150p148[2,3j2x0151p148[2,3j2x0152p148[2,3j
2x0153p14D[2,3j2x0154p14D[2,3j2x0155p157[2,3j2x0156p157[2,3j2x015
7p157[2,3j2x0158p157[2,3j2x0159p15C[2,3j2x0160p15C[2,3j2x0161p16B
[2,3j2x0162p16B[2,3j2x0163p16B[2,3j2x0164p16B[2,3j2x0165p170[2,3j
2x0166p170[2,3j2x0167p170[2,3j2x0168p170[2,3j2x0169p189[2,3j2x017
0p189[2,3j2x0171p18E[2,3j2x0172p18E[2,3j2x0173p18E[2,3j2x0174p18E
[2,3j2x0175p198[2,3j2x0176p198[2,3j2x0177p19D[2,3j2x0178p19D[2,3j
2x0179p19D[2,3j2x0180p19D[2,3j2x0181p19D[2,3j2x0182p19D[2,3j2x018
3p1A2[2,3j2x0184p1A2[2,3j2x0185p1AC[2,3j2x0186p1AC[2,3j2x0187p1C0
[2,3j2x0188p1C0[2,3j2x0189p1C5[2,3j2x0190p1C5[2,3j2x0191p1C5[2,3j
2x0192p1C5[2,3j2x0193p1C5[2,3j2x0194p1C5[2,3j2x0195p1CA[2,3j2x019
6p1CA[2,3j2x0197p1CA[2,3j2x0198p1CA[2,3j2x0199p1CA[2,3j2x0200p1CA
[2,3j2x0201p1CF[2,3j2x0202p1CF[2,3j2x0203p1DE[2,3j2x0204p1DE[2,3j
2x0205p1E8[2,3j2x0206p1E8[2,3j2x0207p1ED[2,3j2x0208p1ED[2,3j2x020
9p201[2,3j2x0210p201[2,3j2x0211p201[2,3j2x0212p201[2,3j2x0213p206
[2,3j2x0214p206[2,3j2x0215p210[2,3j2x0216p210[2,3j2x0217p21F[2,3j
2x0218p21F[2,3j2x0219p224[2,3j2x0220p224[2,3j2x0221p23D[2,3j2x022
2p23D[2,3j2x0223p23D[2,3j2x0224p23D[2,3j2x0225p242[2,3j2x0226p242
[2,3j2x0227p242[2,3j2x0228p242[2,3j2x0229p242[2,3j2x0230p242[2,3j
2x0231p247[2,3j2x0232p247[2,3j2x0233p247[2,3j2x0234p247[2,3j2x023
5p251[2,3j2x0236p251[2,3j2x0237p256[2,3j2x0238p256[2,3j2x0239p256
[2,3j2x0240p256[2,3j2x0241p256[2,3j2x0242p256[2,3j2x0243p25B[2,3j
2x0244p25B[2,3j2x0245p265[2,3j2x0246p265[2,3j2x0247p27E[2,3j2x024
8p27E[2,3j2x0249p283[2,3j2x0250p283[2,3j2x0251p283[2,3j2x0252p283
[2,3j2x0253p297[2,3j2x0254p297[2,3j2x0255p29C[2,3j2x0256p29C[2,3j
2x0257p29C[2,3j2x0258p29C[2,3j2x0259p2AB[2,3j2x0260p2AB[2,3j2x026
1p2B0[2,3j2x0262p2B0[2,3j2x0263p2B0[2,3j2x0264p2B0[2,3j2x0265p2BA
[2,3j2x0266p2BA[2,3j2x0267p2BF[2,3j2x0268p2BF[2,3j2x0269p2BF[2,3j
2x0270p2BF[2,3j2x0271p2BF[2,3j2x0272p2BF[2,3j2x0273p2C4[2,3j2x027
4p2C4[2,3j2x0275p2CE[2,3j2x0276p2CE[2,3j2x0277p2CE[2,3j2x0278p2CE
[2,3j2x0279p2D3[2,3j2x0280p2D3[2,3j2x0281p2D3[2,3j2x0282p2D3[2,3j
2x0283p2D3[2,3j2x0284p2D3[2,3j2x0285p2D8[2,3j2x0286p2D8[2,3j2x028
7p2E7[2,3j2x0288p2E7[2,3j2x0289p305[2,3j2x0290p305[2,3j2x0291p30A
[2,3j2x0292p30A[2,3j2x0293p30A[2,3j2x0294p30A[2,3j2x0295p314[2,3j
2x0296p314[2,3j2x0297p319[2,3j2x0298p319[2,3j2x0299p332[2,3j2x030
0p332}}{SEP_R 183 0}{INP_R 184 0 "> "{TEXT 0 14 "plot([listD]);"}
}{INP_R 185 0 "> "{TEXT 0 2 "i;"}}{OUT_R 186 0 185{DAG j2x0101}}
{SEP_R 187 0}{INP_R 188 0 "> "{TEXT 0 14 "unassign(`i`);"}}{OUT_R
 189 0 188{TEXT 2 37 "Error, (in assign) invalid arguments\012"}}
{SEP_R 190 0}{INP_R 191 0 "> "{TEXT 0 4 "1+1;"}}{OUT_R 192 0 191
{DAG j2x0002}}{SEP_R 193 0}{INP_R 194 0 "> "{TEXT 0 5 "?plot"}}
{SEP_R 195 0}{INP_R 196 0 "> "{TEXT 0 0 ""}}}{END}


==> anc/code/maple/getsols.maple <==
readlib(ifactors);

primesSmallerOrEqual := proc(n)
local i, S;
S:= 0;
i := 1;
while (ithprime(i) <= n) do
	S := S+1;
	i := i+1;
od;
RETURN(S);
end;

GetSol := proc(n,v) option remember;
local F,i,S,minprime, w, low, high;
S:= 0;
w := ithprime(v);
if w > n then
	RETURN(0);
fi;
low := max(2,ceil(10^(-10) +n/w));
high := n;
for i from low to high do
F := ifactors(i)[2];
minprime := sort(map(x->x[1],F))[1];
if minprime >= w then
	S := S+1;
fi;
od;
RETURN(S);
end;

GetSolVerbose := proc(n,v) option remember;
local F,i,S,minprime, w, low, high;
S:= 0;
w := ithprime(v);
if w > n then
	RETURN(0);
fi;
low := max(2,ceil(10^(-10) +n/w));
high := n;
for i from low to high do
F := ifactors(i)[2];
minprime := sort(map(x->x[1],F))[1];
if minprime >= w then
	S := S+1;
	print(ifactor(i*ithprime(v))); 
fi;
od;
RETURN(S);
end;

GetSolSum := proc(n)
local i,S;
S := 0;
for i from 1 to n do
S := S + GetSol(n,i);
od;
RETURN(S);
end;

GenTab := proc(b)
local i,j,p,S,x,y;
p:=2;
while (ithprime(p) < b) do p := p+1; od;
S := matrix(b,p,(x,y)->GetSol(x,y));
RETURN(S);
end;




GetSolGrad := proc(n,v) option remember;
local F,i,S,minprime, w, low, high, d,k,L;
S:= 0;
w := ithprime(v);
if w > n then
	RETURN(0);
fi;
low := max(2,ceil(10^(-10) +n/w));
high := n;
for i from low to high do
F := ifactors(i)[2];
minprime := sort(map(x->x[1],F))[1];
if minprime >= w then
	d := 0;
	L := map(x->x[2],F);
	for k from 1 to nops(L) do d := d+L[k]; od;
	S := S+u^d;
fi;
od;
RETURN(sort(expand(u*S)));
end;




GenTabGrad := proc(b)
local i,j,p,S,x,y;
p:=2;
while (ithprime(p) < b) do p := p+1; od;
S := matrix(b,p,(x,y)->GetSolGrad(x,y));
RETURN(S);
end;



B1 := proc(n)
local i,summa, r;
summa := 0;
r := primesSmallerOrEqual(n);
for i from 1 to r do
	summa := summa + GetSol(n, 1 + r - i)*(i-1);
od;
RETURN(summa);
end;



PBI := proc(n)
local r, i;
r := primesSmallerOrEqual(n);
RETURN(add( (1+t)^(i-1)*GetSol(n,1+r-i), i=1..r));
end;

PBKK := proc(n)
local r, i;
r := primesSmallerOrEqual(n);
RETURN((1+t)^r / (1 - t^2*PBI(n)));
end;


GPBI := proc(n)
local r, i;
r := primesSmallerOrEqual(n);
RETURN(add( (1+t*u)^(i-1)*GetSolGrad(n,1+r-i), i=1..r));
end;

GPBRI := proc(n)
RETURN(1+t*GPBI(n));
end;


GPBKK := proc(n)
local r, i;
r := primesSmallerOrEqual(n);
RETURN((1+t*u)^r / (1 - t^2*GPBI(n)));
end;



==> anc/code/maple/incex.maple <==
Star := proc(A,B)
local i,j,n,m,R;
R := [];
n := nops(A);
m := nops(B);
if (n = 0) then RETURN(B)
elif (m=0) then RETURN(A)
else
	for i from 1 to n do
	for j from 1 to m do
		R := [op(R),A[i]*B[j]]
	od; 
	od;
fi;
R;
end;

V := proc(n) option remember;
if (n < 1) then RETURN([])
elif (n = 1) then RETURN([x[1], x[1]^2]);
else RETURN(Star(V(n-1), [x[n], x[n]^2,x[n]^6]))
fi;
end;

P := proc(n) option remember;
if (n < 1) then RETURN([])
elif (n = 1) then RETURN([x[1]^2]);
else RETURN(Star(V(n-1),[x[n]^2]));
fi;
end;

Q := proc(n) option remember;
if (n < 2) then RETURN([])
elif (n = 2) then RETURN([x[2]^6]);
else RETURN([
	op(Star(T(n-2),[x[n]^6])), 
	op(Star(V(n-2),[x[n-1]*x[n]^6])),
	op(Star(P(n-1),[x[n]^6]))
	]);
fi;
end;

T := proc(n) option remember; RETURN([op(P(n)), op(Q(n))]) end;


Ted := proc(n,d)
local i,w,R,S;
R:= [];
S := T(n);
w := nops(S);
for i from 1 to w do
if (degree(S[i]) = d) then
	R := [op(R), S[i]];
fi;
od;
RETURN(R);
end;


deT := proc(d)
local n, R;
R := [];
for n from 1 to d do
	R := [op(R), op(Ted(n,d))];
od;
R;
end;



a := proc(n)
local i,R;
R := 1;
for i from 1 to n-1 do
	R := R*x[i];
od;
R := R*x[n]^2;
end;

b:= proc(n)
local i, R;
R := 1;
for i from 1 to n-2 do
	R := R*x[i];
od;
R := R*x[n]^6;
end;


A := proc(n) option remember;
local i, L;
L := [];
for i from 1 to n do
	L := [op(L), a(i)];
od;
L;
end;

B := proc(n) option remember;
local i, L;
L := [];
for i from 2 to n do
	L := [op(L), b(i)];
od;
L;
end;

G := proc(n) option remember; [op(A(n)), op(B(n))]; end;


p := proc(n) option remember;
local i, S, q,r, L;
q := 0;
S := combinat[subsets](G(n));
while not S[finished] do 
L := S[nextvalue]();
r := nops(L);
if r = 0  then q := q+1;
else q := q + (-1)^r*lcm(op(L)); fi;
od;
q;
end;

pr := proc(n) option remember;
local i, S, q,r, L;
q := 0;
S := combinat[subsets](G(n));
while not S[finished] do 
L := S[nextvalue]();
r := nops(L);
if r = 0  then q := q+1;
else q := q + (-1)^r*s^r*lcm(op(L)); fi;
od;
q;
end;
 
xvars := proc(n) 
local i;
[seq(x[i],i=1..n)];
end;


#for i from 2 to 7 do
#print(`Degree`,i);
#print(`N-graded Hilb`, subs([seq(x[j]=t, j=1..i)], select(z -> (degree(z)=i),
#p(i-1))));
#print(`No terms in X-grad Hilb`, nops(select(z -> (degree(z)=i), p(i-1))));
#print(`X-graded Hilb`,collect(sort(select(z -> (degree(z)=i), p(i-1))),s));
#print(`Xr-graded Hilb`,collect(sort(select(z -> (degree(z,xvars(i-1))=i), pr(i-1))),s));
#od;


for i from 2 to 8 do
print(`vars`,i);
w:= sort(subs([seq(x[j]=t, j=1..i)],p(i)-p(i-1)));
ww:=factor(w);
print(p(i)-p(i-1),w,ww);
od;

v := proc(n)
local i,A,B;
if (n = 1) then RETURN(x[1]^2); 
elif (n = 2) then RETURN((x[1]-1)*(x[1]+x[2]^4)*x[2]^2); fi; 
A := 1; B := x[n]^2;
for i from 1 to n-1 do A := A*(x[i] - 1); od;
for i from 1 to n-2 do B := B*x[i]; od; 
RETURN(A*B*(x[n-1] + x[n]^4));
end;


==> anc/code/maple/res1.mws <==
{VERSION 2 3 "DEC ALPHA UNIX" "2.3" }
{USTYLETAB {CSTYLE "Maple Input" -1 0 "Courier" 0 1 255 0 0 1 0 1 0 0 
1 0 0 0 0 }{CSTYLE "2D Math" -1 2 "Times" 0 1 0 0 0 0 0 0 2 0 0 0 0 0 
0 }{CSTYLE "2D Output" 2 20 "" 0 1 0 0 255 1 0 0 0 0 0 0 0 0 0 }
{PSTYLE "Normal" -1 0 1 {CSTYLE "" -1 -1 "" 0 1 0 0 0 0 0 0 0 0 0 0 0 
0 0 }0 0 0 -1 -1 -1 0 0 0 0 0 0 -1 0 }{PSTYLE "Text Output" -1 2 1 
{CSTYLE "" -1 -1 "Courier" 1 10 0 0 255 1 0 0 0 0 0 1 3 0 0 }1 0 0 -1 
-1 -1 0 0 0 0 0 0 -1 0 }{PSTYLE "Warning" 2 7 1 {CSTYLE "" -1 -1 "" 0 
1 0 0 255 1 0 0 0 0 0 0 1 0 0 }0 0 0 -1 -1 -1 0 0 0 0 0 0 -1 0 }
{PSTYLE "Maple Output" 0 11 1 {CSTYLE "" -1 -1 "" 0 1 0 0 0 0 0 0 0 0 
0 0 0 0 0 }3 3 0 -1 -1 -1 0 0 0 0 0 0 -1 0 }{PSTYLE "" 11 12 1 
{CSTYLE "" -1 -1 "" 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 }1 0 0 -1 -1 -1 0 0 
0 0 0 0 -1 0 }}
{SECT 0 {EXCHG {PARA 0 "> " 0 "" {MPLTEXT 1 0 22 "read(`getsols.maple`
);" }}{PARA 11 "" 1 "" {XPPMATH 20 "6#:6#%\"nG6$%\"fG%\"uG6#%aoCopyrig
ht~(c)~1990~by~the~University~of~Waterloo.~All~rights~reserved.G6\"C'@
$45-%%typeG6$9$%)rationalG-F16$F3%'facintG-%&ERRORG6#%Pifactors~takes~
an~integer~or~a~factored~integerG>8$-%(ifactorG6#F3@$-%'memberG6$F=7%
\"\"!\"\"\"!\"\"-%'RETURNG6#7$F=7\"@%3-F16$F=%\"*G/-%#opG6$FGF=FHC$>8%
FH>F=,$F=FH>FYFG7$FY-%$mapG6$:6#%\"xGF+F+F+7$-FU6#&F36#FG&F36#\"\"#F+F
+-%(convertG6$F=%)multisetGF+F+" }}{PARA 12 "" 1 "" {XPPMATH 20 "6#>%5
primesSmallerOrEqualG:6#%\"nG6$%\"iG%\"SG6\"F+C&>8%\"\"!>8$\"\"\"?(F+F
2F2F+1-%)ithprimeG6#F19$C$>F.,&F.F2F2F2>F1,&F1F2F2F2-%'RETURNG6#F.F+F+
" }}{PARA 12 "" 1 "" {XPPMATH 20 "6#>%'GetSolG:6$%\"nG%\"vG6)%\"FG%\"i
G%\"SG%)minprimeG%\"wG%$lowG%%highG6#%)rememberG6\"C)>8&\"\"!>8(-%)ith
primeG6#9%@$29$F9-%'RETURNG6#F7>8)-%$maxG6$\"\"#-%%ceilG6#,&#\"\"\"\",
+++++\"FO*&F@FOF9!\"\"FO>8*F@?(8%FEFOFT%%trueGC%>8$&-%)ifactorsG6#FV6#
FI>8'&-%%sortG6#-%$mapG6$:6#%\"xGF36$%)operatorG%&arrowGF3&F@6#FOF3F3F
ZFjo@$1F9F[o>F6,&F6FOFOFO-FB6#F6F3F3" }}{PARA 12 "" 1 "" {XPPMATH 20 "
6#>%.GetSolVerboseG:6$%\"nG%\"vG6)%\"FG%\"iG%\"SG%)minprimeG%\"wG%$low
G%%highG6#%)rememberG6\"C)>8&\"\"!>8(-%)ithprimeG6#9%@$29$F9-%'RETURNG
6#F7>8)-%$maxG6$\"\"#-%%ceilG6#,&#\"\"\"\",+++++\"FO*&F@FOF9!\"\"FO>8*
F@?(8%FEFOFT%%trueGC%>8$&-%)ifactorsG6#FV6#FI>8'&-%%sortG6#-%$mapG6$:6
#%\"xGF36$%)operatorG%&arrowGF3&F@6#FOF3F3FZFjo@$1F9F[oC$>F6,&F6FOFOFO
-%&printG6#-%(ifactorG6#*&FVFOF:FO-FB6#F6F3F3" }}{PARA 11 "" 1 "" 
{XPPMATH 20 "6#>%*GetSolSumG:6#%\"nG6$%\"iG%\"SG6\"F+C%>8%\"\"!?(8$\"
\"\"F29$%%trueG>F.,&F.F2-%'GetSolG6$F3F1F2-%'RETURNG6#F.F+F+" }}{PARA 
12 "" 1 "" {XPPMATH 20 "6#>%'GenTabG:6#%\"bG6(%\"iG%\"jG%\"pG%\"SG%\"x
G%\"yG6\"F/C&>8&\"\"#?(F/\"\"\"F5F/2-%)ithprimeG6#F29$>F2,&F2F5F5F5>8'
-%'matrixG6%F:F2%'GetSolG-%'RETURNG6#F>F/F/" }}{PARA 12 "" 1 "" 
{XPPMATH 20 "6#>%+GetSolGradG:6$%\"nG%\"vG6,%\"FG%\"iG%\"SG%)minprimeG
%\"wG%$lowG%%highG%\"dG%\"kG%\"LG6#%)rememberG6\"C)>8&\"\"!>8(-%)ithpr
imeG6#9%@$29$F<-%'RETURNG6#F:>8)-%$maxG6$\"\"#-%%ceilG6#,&#\"\"\"\",++
+++\"FR*&FCFRF<!\"\"FR>8*FC?(8%FHFRFW%%trueGC%>8$&-%)ifactorsG6#FY6#FL
>8'&-%%sortG6#-%$mapG6$:6#%\"xGF66$%)operatorG%&arrowGF6&FC6#FRF6F6Fgn
F]p@$1F<F^oC&>8+F:>8--Fdo6$:FgoF6FioF6&FCF\\oF6F6Fgn?(8,FRFR-%%nopsG6#
FdpFZ>Fbp,&FbpFR&Fdp6#FjpFR>F9,&F9FR)%\"uGFbpFR-FE6#-Fao6#-%'expandG6#
*&FeqFRF9FRF6F6" }}{PARA 12 "" 1 "" {XPPMATH 20 "6#>%+GenTabGradG:6#%
\"bG6(%\"iG%\"jG%\"pG%\"SG%\"xG%\"yG6\"F/C&>8&\"\"#?(F/\"\"\"F5F/2-%)i
thprimeG6#F29$>F2,&F2F5F5F5>8'-%'matrixG6%F:F2%+GetSolGradG-%'RETURNG6
#F>F/F/" }}{PARA 12 "" 1 "" {XPPMATH 20 "6#>%#B1G:6#%\"nG6%%\"iG%&summ
aG%\"rG6\"F,C&>8%\"\"!>8&-%5primesSmallerOrEqualG6#9$?(8$\"\"\"F9F2%%t
rueG>F/,&F/F9*&-%'GetSolG6$F6,(F9F9F2F9F8!\"\"F9,&F8F9FBF9F9F9-%'RETUR
NG6#F/F,F," }}{PARA 12 "" 1 "" {XPPMATH 20 "6#>%$PBIG:6#%\"nG6$%\"rG%
\"iG6\"F+C$>8$-%5primesSmallerOrEqualG6#9$-%'RETURNG6#-%$addG6$*&),&\"
\"\"F<%\"tGF<,&8%F<!\"\"F<F<-%'GetSolG6$F2,(F<F<F.F<F?F@F</F?;F<F.F+F+
" }}{PARA 11 "" 1 "" {XPPMATH 20 "6#>%%PBKKG:6#%\"nG6$%\"rG%\"iG6\"F+C
$>8$-%5primesSmallerOrEqualG6#9$-%'RETURNG6#*&),&\"\"\"F9%\"tGF9F.F9,&
F9F9*&F:\"\"#-%$PBIGF1F9!\"\"F@F+F+" }}{PARA 12 "" 1 "" {XPPMATH 20 "6
#>%%GPBIG:6#%\"nG6$%\"rG%\"iG6\"F+C$>8$-%5primesSmallerOrEqualG6#9$-%'
RETURNG6#-%$addG6$*&),&\"\"\"F<*&%\"tGF<%\"uGF<F<,&8%F<!\"\"F<F<-%+Get
SolGradG6$F2,(F<F<F.F<FAFBF</FA;F<F.F+F+" }}{PARA 11 "" 1 "" {XPPMATH 
20 "6#>%&GPBRIG:6#%\"nG6\"F(F(-%'RETURNG6#,&\"\"\"F-*&%\"tGF--%%GPBIG6
#9$F-F-F(F(" }}{PARA 12 "" 1 "" {XPPMATH 20 "6#>%&GPBKKG:6#%\"nG6$%\"r
G%\"iG6\"F+C$>8$-%5primesSmallerOrEqualG6#9$-%'RETURNG6#*&),&\"\"\"F9*
&%\"tGF9%\"uGF9F9F.F9,&F9F9*&F;\"\"#-%%GPBIGF1F9!\"\"FBF+F+" }}}
{EXCHG {PARA 0 "> " 0 "" {MPLTEXT 1 0 9 "GPBI(10);" }}{PARA 11 "" 1 "
" {XPPMATH 20 "6#,**$%\"uG\"\"#\"\"\"*&,&F'F'*&%\"tGF'F%F'F'F'F%F&F&*&
F)F&,&*$F%\"\"$F'F$F&F'F'*&F)F/,(*$F%\"\"%F'F.F/F$F'F'F'" }}}{EXCHG 
{PARA 0 "> " 0 "" {MPLTEXT 1 0 9 "PBKK(10);" }}{PARA 11 "" 1 "" 
{XPPMATH 20 "6#*&,&\"\"\"F%%\"tGF%\"\"%,&F%F%*&F&\"\"#,*\"\"$F%F&F**$F
$F*F,*$F$F,\"\"&F%!\"\"F0" }}}{EXCHG {PARA 0 "> " 0 "" {MPLTEXT 1 0 
19 "simplify(PBKK(10));" }}{PARA 11 "" 1 "" {XPPMATH 20 "6#,$*&,&\"\"
\"F&%\"tGF&F&,(*$F'\"\"#\"\"&F'\"\"$!\"\"F&F-F-" }}}{EXCHG {PARA 0 "> \+
" 0 "" {MPLTEXT 1 0 55 "for i from 2 to 500 do print(i, simplify(PBKK(
i))); od;" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"\"#,$*$,&%\"tG\"\"\"!\"
\"F(F)F)" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"\"$,$*$,&%\"tG\"\"#!\"\"
\"\"\"F)F)" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"\"%,$*$,&%\"tG\"\"#!\"
\"\"\"\"F)F)" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"\"&,$*$,&%\"tG\"\"$!
\"\"\"\"\"F)F)" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"\"',$*$,&%\"tG\"\"
$!\"\"\"\"\"F)F)" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"\"(,$*$,&%\"tG\"
\"%!\"\"\"\"\"F)F)" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"\"),$*$,&%\"tG
\"\"%!\"\"\"\"\"F)F)" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"\"*,$*&,&\"
\"\"F'%\"tGF'F',(*$F(\"\"#\"\"&F(\"\"$!\"\"F'F.F." }}{PARA 11 "" 1 "" 
{XPPMATH 20 "6$\"#5,$*&,&\"\"\"F'%\"tGF'F',(*$F(\"\"#\"\"&F(\"\"$!\"\"
F'F.F." }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"#6,$*&,&\"\"\"F'%\"tGF'F',
(*$F(\"\"#\"\"'F(\"\"%!\"\"F'F.F." }}{PARA 11 "" 1 "" {XPPMATH 20 "6$
\"#7,$*&,&\"\"\"F'%\"tGF'F',(*$F(\"\"#\"\"'F(\"\"%!\"\"F'F.F." }}
{PARA 11 "" 1 "" {XPPMATH 20 "6$\"#8,$*&,&\"\"\"F'%\"tGF'F',(*$F(\"\"#
\"\"(F(\"\"&!\"\"F'F.F." }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"#9,$*&,&
\"\"\"F'%\"tGF'F',(*$F(\"\"#\"\"(F(\"\"&!\"\"F'F.F." }}{PARA 11 "" 1 "
" {XPPMATH 20 "6$\"#:,$*&,&\"\"\"F'%\"tGF'F',(*$F(\"\"#\"\")F(\"\"&!\"
\"F'F.F." }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"#;,$*&,&\"\"\"F'%\"tGF'F
',(*$F(\"\"#\"\")F(\"\"&!\"\"F'F.F." }}{PARA 11 "" 1 "" {XPPMATH 20 "6
$\"#<,$*&,&\"\"\"F'%\"tGF'F',(*$F(\"\"#\"\"*F(\"\"'!\"\"F'F.F." }}
{PARA 11 "" 1 "" {XPPMATH 20 "6$\"#=,$*&,&\"\"\"F'%\"tGF'F',(*$F(\"\"#
\"\"*F(\"\"'!\"\"F'F.F." }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"#>,$*&,&
\"\"\"F'%\"tGF'F',(*$F(\"\"#\"#5F(\"\"(!\"\"F'F.F." }}{PARA 11 "" 1 "
" {XPPMATH 20 "6$\"#?,$*&,&\"\"\"F'%\"tGF'F',(*$F(\"\"#\"#5F(\"\"(!\"
\"F'F.F." }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"#@,$*&,&\"\"\"F'%\"tGF'F
',(*$F(\"\"#\"#6F(\"\"(!\"\"F'F.F." }}{PARA 11 "" 1 "" {XPPMATH 20 "6$
\"#A,$*&,&\"\"\"F'%\"tGF'F',(*$F(\"\"#\"#6F(\"\"(!\"\"F'F.F." }}{PARA 
11 "" 1 "" {XPPMATH 20 "6$\"#B,$*&,&\"\"\"F'%\"tGF'F',(*$F(\"\"#\"#7F(
\"\")!\"\"F'F.F." }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"#C,$*&,&\"\"\"F'
%\"tGF'F',(*$F(\"\"#\"#7F(\"\")!\"\"F'F.F." }}{PARA 11 "" 1 "" 
{XPPMATH 20 "6$\"#D,$*&,&\"\"\"F'%\"tGF'\"\"#,**$F(\"\"$\"#8*$F(F)\"#A
F(\"\"(!\"\"F'F1F1" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"#E,$*&,&\"\"\"
F'%\"tGF'\"\"#,**$F(\"\"$\"#8*$F(F)\"#AF(\"\"(!\"\"F'F1F1" }}{PARA 11 
"" 1 "" {XPPMATH 20 "6$\"#F,$*&,&\"\"\"F'%\"tGF'\"\"#,**$F(\"\"$\"#9*$
F(F)\"#BF(\"\"(!\"\"F'F1F1" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"#G,$*&
,&\"\"\"F'%\"tGF'\"\"#,**$F(\"\"$\"#9*$F(F)\"#BF(\"\"(!\"\"F'F1F1" }}
{PARA 11 "" 1 "" {XPPMATH 20 "6$\"#H,$*&,&\"\"\"F'%\"tGF'\"\"#,**$F(\"
\"$\"#:*$F(F)\"#DF(\"\")!\"\"F'F1F1" }}{PARA 11 "" 1 "" {XPPMATH 20 "6
$\"#I,$*&,&\"\"\"F'%\"tGF'\"\"#,**$F(\"\"$\"#:*$F(F)\"#DF(\"\")!\"\"F'
F1F1" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"#J,$*&,&\"\"\"F'%\"tGF'\"\"#
,**$F(\"\"$\"#;*$F(F)\"#FF(\"\"*!\"\"F'F1F1" }}{PARA 11 "" 1 "" 
{XPPMATH 20 "6$\"#K,$*&,&\"\"\"F'%\"tGF'\"\"#,**$F(\"\"$\"#;*$F(F)\"#F
F(\"\"*!\"\"F'F1F1" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"#L,$*&,&\"\"\"
F'%\"tGF'\"\"#,**$F(\"\"$\"#<*$F(F)\"#GF(\"\"*!\"\"F'F1F1" }}{PARA 11 
"" 1 "" {XPPMATH 20 "6$\"#M,$*&,&\"\"\"F'%\"tGF'\"\"#,**$F(\"\"$\"#<*$
F(F)\"#GF(\"\"*!\"\"F'F1F1" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"#N,$*&
,&\"\"\"F'%\"tGF'\"\"#,**$F(\"\"$\"#=*$F(F)\"#IF(\"\"*!\"\"F'F1F1" }}
{PARA 11 "" 1 "" {XPPMATH 20 "6$\"#O,$*&,&\"\"\"F'%\"tGF'\"\"#,**$F(\"
\"$\"#=*$F(F)\"#IF(\"\"*!\"\"F'F1F1" }}{PARA 11 "" 1 "" {XPPMATH 20 "6
$\"#P,$*&,&\"\"\"F'%\"tGF'\"\"#,**$F(\"\"$\"#>*$F(F)\"#KF(\"#5!\"\"F'F
1F1" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"#Q,$*&,&\"\"\"F'%\"tGF'\"\"#,
**$F(\"\"$\"#>*$F(F)\"#KF(\"#5!\"\"F'F1F1" }}{PARA 11 "" 1 "" 
{XPPMATH 20 "6$\"#R,$*&,&\"\"\"F'%\"tGF'\"\"#,**$F(\"\"$\"#?*$F(F)\"#L
F(\"#5!\"\"F'F1F1" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"#S,$*&,&\"\"\"F
'%\"tGF'\"\"#,**$F(\"\"$\"#?*$F(F)\"#LF(\"#5!\"\"F'F1F1" }}{PARA 11 "
" 1 "" {XPPMATH 20 "6$\"#T,$*&,&\"\"\"F'%\"tGF'\"\"#,**$F(\"\"$\"#@*$F
(F)\"#NF(\"#6!\"\"F'F1F1" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"#U,$*&,&
\"\"\"F'%\"tGF'\"\"#,**$F(\"\"$\"#@*$F(F)\"#NF(\"#6!\"\"F'F1F1" }}
{PARA 11 "" 1 "" {XPPMATH 20 "6$\"#V,$*&,&\"\"\"F'%\"tGF'\"\"#,**$F(\"
\"$\"#A*$F(F)\"#PF(\"#7!\"\"F'F1F1" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$
\"#W,$*&,&\"\"\"F'%\"tGF'\"\"#,**$F(\"\"$\"#A*$F(F)\"#PF(\"#7!\"\"F'F1
F1" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"#X,$*&,&\"\"\"F'%\"tGF'\"\"#,*
*$F(\"\"$\"#B*$F(F)\"#QF(\"#7!\"\"F'F1F1" }}{PARA 11 "" 1 "" {XPPMATH 
20 "6$\"#Y,$*&,&\"\"\"F'%\"tGF'\"\"#,**$F(\"\"$\"#B*$F(F)\"#QF(\"#7!\"
\"F'F1F1" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"#Z,$*&,&\"\"\"F'%\"tGF'
\"\"#,**$F(\"\"$\"#C*$F(F)\"#SF(\"#8!\"\"F'F1F1" }}{PARA 11 "" 1 "" 
{XPPMATH 20 "6$\"#[,$*&,&\"\"\"F'%\"tGF'\"\"#,**$F(\"\"$\"#C*$F(F)\"#S
F(\"#8!\"\"F'F1F1" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"#\\,$*&,&\"\"\"
F'%\"tGF'\"\"$,,*$F(\"\"%\"#D*$F(F)\"#n*$F(\"\"#\"#cF(\"#7!\"\"F'F4F4
" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"#],$*&,&\"\"\"F'%\"tGF'\"\"$,,*$
F(\"\"%\"#D*$F(F)\"#n*$F(\"\"#\"#cF(\"#7!\"\"F'F4F4" }}{PARA 11 "" 1 "
" {XPPMATH 20 "6$\"#^,$*&,&\"\"\"F'%\"tGF'\"\"$,,*$F(\"\"%\"#E*$F(F)\"
#p*$F(\"\"#\"#dF(\"#7!\"\"F'F4F4" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"
#_,$*&,&\"\"\"F'%\"tGF'\"\"$,,*$F(\"\"%\"#E*$F(F)\"#p*$F(\"\"#\"#dF(\"
#7!\"\"F'F4F4" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"#`,$*&,&\"\"\"F'%\"
tGF'\"\"$,,*$F(\"\"%\"#F*$F(F)\"#s*$F(\"\"#\"#gF(\"#8!\"\"F'F4F4" }}
{PARA 11 "" 1 "" {XPPMATH 20 "6$\"#a,$*&,&\"\"\"F'%\"tGF'\"\"$,,*$F(\"
\"%\"#F*$F(F)\"#s*$F(\"\"#\"#gF(\"#8!\"\"F'F4F4" }}{PARA 11 "" 1 "" 
{XPPMATH 20 "6$\"#b,$*&,&\"\"\"F'%\"tGF'\"\"$,,*$F(\"\"%\"#G*$F(F)\"#v
*$F(\"\"#\"#iF(\"#8!\"\"F'F4F4" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"#c
,$*&,&\"\"\"F'%\"tGF'\"\"$,,*$F(\"\"%\"#G*$F(F)\"#v*$F(\"\"#\"#iF(\"#8
!\"\"F'F4F4" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"#d,$*&,&\"\"\"F'%\"tG
F'\"\"$,,*$F(\"\"%\"#H*$F(F)\"#x*$F(\"\"#\"#jF(\"#8!\"\"F'F4F4" }}
{PARA 11 "" 1 "" {XPPMATH 20 "6$\"#e,$*&,&\"\"\"F'%\"tGF'\"\"$,,*$F(\"
\"%\"#H*$F(F)\"#x*$F(\"\"#\"#jF(\"#8!\"\"F'F4F4" }}{PARA 11 "" 1 "" 
{XPPMATH 20 "6$\"#f,$*&,&\"\"\"F'%\"tGF'\"\"$,,*$F(\"\"%\"#I*$F(F)\"#!
)*$F(\"\"#\"#mF(\"#9!\"\"F'F4F4" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"#
g,$*&,&\"\"\"F'%\"tGF'\"\"$,,*$F(\"\"%\"#I*$F(F)\"#!)*$F(\"\"#\"#mF(\"
#9!\"\"F'F4F4" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"#h,$*&,&\"\"\"F'%\"
tGF'\"\"$,,*$F(\"\"%\"#J*$F(F)\"#$)*$F(\"\"#\"#pF(\"#:!\"\"F'F4F4" }}
{PARA 11 "" 1 "" {XPPMATH 20 "6$\"#i,$*&,&\"\"\"F'%\"tGF'\"\"$,,*$F(\"
\"%\"#J*$F(F)\"#$)*$F(\"\"#\"#pF(\"#:!\"\"F'F4F4" }}{PARA 11 "" 1 "" 
{XPPMATH 20 "6$\"#j,$*&,&\"\"\"F'%\"tGF'\"\"$,,*$F(\"\"%\"#K*$F(F)\"#&
)*$F(\"\"#\"#qF(\"#:!\"\"F'F4F4" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"#
k,$*&,&\"\"\"F'%\"tGF'\"\"$,,*$F(\"\"%\"#K*$F(F)\"#&)*$F(\"\"#\"#qF(\"
#:!\"\"F'F4F4" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"#l,$*&,&\"\"\"F'%\"
tGF'\"\"$,,*$F(\"\"%\"#L*$F(F)\"#))*$F(\"\"#\"#sF(\"#:!\"\"F'F4F4" }}
{PARA 11 "" 1 "" {XPPMATH 20 "6$\"#m,$*&,&\"\"\"F'%\"tGF'\"\"$,,*$F(\"
\"%\"#L*$F(F)\"#))*$F(\"\"#\"#sF(\"#:!\"\"F'F4F4" }}{PARA 11 "" 1 "" 
{XPPMATH 20 "6$\"#n,$*&,&\"\"\"F'%\"tGF'\"\"$,,*$F(\"\"%\"#M*$F(F)\"#
\"**$F(\"\"#\"#vF(\"#;!\"\"F'F4F4" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$
\"#o,$*&,&\"\"\"F'%\"tGF'\"\"$,,*$F(\"\"%\"#M*$F(F)\"#\"**$F(\"\"#\"#v
F(\"#;!\"\"F'F4F4" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"#p,$*&,&\"\"\"F
'%\"tGF'\"\"$,,*$F(\"\"%\"#N*$F(F)\"#$**$F(\"\"#\"#wF(\"#;!\"\"F'F4F4
" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"#q,$*&,&\"\"\"F'%\"tGF'\"\"$,,*$
F(\"\"%\"#N*$F(F)\"#$**$F(\"\"#\"#wF(\"#;!\"\"F'F4F4" }}{PARA 11 "" 1 
"" {XPPMATH 20 "6$\"#r,$*&,&\"\"\"F'%\"tGF'\"\"$,,*$F(\"\"%\"#O*$F(F)
\"#'**$F(\"\"#\"#zF(\"#<!\"\"F'F4F4" }}{PARA 11 "" 1 "" {XPPMATH 20 "6
$\"#s,$*&,&\"\"\"F'%\"tGF'\"\"$,,*$F(\"\"%\"#O*$F(F)\"#'**$F(\"\"#\"#z
F(\"#<!\"\"F'F4F4" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"#t,$*&,&\"\"\"F
'%\"tGF'\"\"$,,*$F(\"\"%\"#P*$F(F)\"#***$F(\"\"#\"##)F(\"#=!\"\"F'F4F4
" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"#u,$*&,&\"\"\"F'%\"tGF'\"\"$,,*$
F(\"\"%\"#P*$F(F)\"#***$F(\"\"#\"##)F(\"#=!\"\"F'F4F4" }}{PARA 11 "" 
1 "" {XPPMATH 20 "6$\"#v,$*&,&\"\"\"F'%\"tGF'\"\"$,,*$F(\"\"%\"#Q*$F(F
)\"$,\"*$F(\"\"#\"#$)F(\"#=!\"\"F'F4F4" }}{PARA 11 "" 1 "" {XPPMATH 
20 "6$\"#w,$*&,&\"\"\"F'%\"tGF'\"\"$,,*$F(\"\"%\"#Q*$F(F)\"$,\"*$F(\"
\"#\"#$)F(\"#=!\"\"F'F4F4" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"#x,$*&,
&\"\"\"F'%\"tGF'\"\"$,,*$F(\"\"%\"#R*$F(F)\"$/\"*$F(\"\"#\"#')F(\"#=!
\"\"F'F4F4" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"#y,$*&,&\"\"\"F'%\"tGF
'\"\"$,,*$F(\"\"%\"#R*$F(F)\"$/\"*$F(\"\"#\"#')F(\"#=!\"\"F'F4F4" }}
{PARA 11 "" 1 "" {XPPMATH 20 "6$\"#z,$*&,&\"\"\"F'%\"tGF'\"\"$,,*$F(\"
\"%\"#S*$F(F)\"$2\"*$F(\"\"#\"#*)F(\"#>!\"\"F'F4F4" }}{PARA 11 "" 1 "
" {XPPMATH 20 "6$\"#!),$*&,&\"\"\"F'%\"tGF'\"\"$,,*$F(\"\"%\"#S*$F(F)
\"$2\"*$F(\"\"#\"#*)F(\"#>!\"\"F'F4F4" }}{PARA 11 "" 1 "" {XPPMATH 20 
"6$\"#\"),$*&,&\"\"\"F'%\"tGF'\"\"$,,*$F(\"\"%\"#T*$F(F)\"$4\"*$F(\"\"
#\"#!*F(\"#>!\"\"F'F4F4" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"##),$*&,&
\"\"\"F'%\"tGF'\"\"$,,*$F(\"\"%\"#T*$F(F)\"$4\"*$F(\"\"#\"#!*F(\"#>!\"
\"F'F4F4" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"#$),$*&,&\"\"\"F'%\"tGF'
\"\"$,,*$F(\"\"%\"#U*$F(F)\"$7\"*$F(\"\"#\"#$*F(\"#?!\"\"F'F4F4" }}
{PARA 11 "" 1 "" {XPPMATH 20 "6$\"#%),$*&,&\"\"\"F'%\"tGF'\"\"$,,*$F(
\"\"%\"#U*$F(F)\"$7\"*$F(\"\"#\"#$*F(\"#?!\"\"F'F4F4" }}{PARA 11 "" 1 
"" {XPPMATH 20 "6$\"#&),$*&,&\"\"\"F'%\"tGF'\"\"$,,*$F(\"\"%\"#V*$F(F)
\"$:\"*$F(\"\"#\"#&*F(\"#?!\"\"F'F4F4" }}{PARA 11 "" 1 "" {XPPMATH 20 
"6$\"#'),$*&,&\"\"\"F'%\"tGF'\"\"$,,*$F(\"\"%\"#V*$F(F)\"$:\"*$F(\"\"#
\"#&*F(\"#?!\"\"F'F4F4" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"#(),$*&,&
\"\"\"F'%\"tGF'\"\"$,,*$F(\"\"%\"#W*$F(F)\"$<\"*$F(\"\"#\"#'*F(\"#?!\"
\"F'F4F4" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"#)),$*&,&\"\"\"F'%\"tGF'
\"\"$,,*$F(\"\"%\"#W*$F(F)\"$<\"*$F(\"\"#\"#'*F(\"#?!\"\"F'F4F4" }}
{PARA 11 "" 1 "" {XPPMATH 20 "6$\"#*),$*&,&\"\"\"F'%\"tGF'\"\"$,,*$F(
\"\"%\"#X*$F(F)\"$?\"*$F(\"\"#\"#**F(\"#@!\"\"F'F4F4" }}{PARA 11 "" 1 
"" {XPPMATH 20 "6$\"#!*,$*&,&\"\"\"F'%\"tGF'\"\"$,,*$F(\"\"%\"#X*$F(F)
\"$?\"*$F(\"\"#\"#**F(\"#@!\"\"F'F4F4" }}{PARA 11 "" 1 "" {XPPMATH 20 
"6$\"#\"*,$*&,&\"\"\"F'%\"tGF'\"\"$,,*$F(\"\"%\"#Y*$F(F)\"$B\"*$F(\"\"
#\"$-\"F(\"#@!\"\"F'F4F4" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"##*,$*&,
&\"\"\"F'%\"tGF'\"\"$,,*$F(\"\"%\"#Y*$F(F)\"$B\"*$F(\"\"#\"$-\"F(\"#@!
\"\"F'F4F4" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"#$*,$*&,&\"\"\"F'%\"tG
F'\"\"$,,*$F(\"\"%\"#Z*$F(F)\"$D\"*$F(\"\"#\"$.\"F(\"#@!\"\"F'F4F4" }}
{PARA 11 "" 1 "" {XPPMATH 20 "6$\"#%*,$*&,&\"\"\"F'%\"tGF'\"\"$,,*$F(
\"\"%\"#Z*$F(F)\"$D\"*$F(\"\"#\"$.\"F(\"#@!\"\"F'F4F4" }}{PARA 11 "" 
1 "" {XPPMATH 20 "6$\"#&*,$*&,&\"\"\"F'%\"tGF'\"\"$,,*$F(\"\"%\"#[*$F(
F)\"$G\"*$F(\"\"#\"$0\"F(\"#@!\"\"F'F4F4" }}{PARA 11 "" 1 "" {XPPMATH 
20 "6$\"#'*,$*&,&\"\"\"F'%\"tGF'\"\"$,,*$F(\"\"%\"#[*$F(F)\"$G\"*$F(\"
\"#\"$0\"F(\"#@!\"\"F'F4F4" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"#(*,$*
&,&\"\"\"F'%\"tGF'\"\"$,,*$F(\"\"%\"#\\*$F(F)\"$J\"*$F(\"\"#\"$3\"F(\"
#A!\"\"F'F4F4" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"#)*,$*&,&\"\"\"F'%
\"tGF'\"\"$,,*$F(\"\"%\"#\\*$F(F)\"$J\"*$F(\"\"#\"$3\"F(\"#A!\"\"F'F4F
4" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"#**,$*&,&\"\"\"F'%\"tGF'\"\"$,,
*$F(\"\"%\"#]*$F(F)\"$L\"*$F(\"\"#\"$4\"F(\"#A!\"\"F'F4F4" }}{PARA 11 
"" 1 "" {XPPMATH 20 "6$\"$+\",$*&,&\"\"\"F'%\"tGF'\"\"$,,*$F(\"\"%\"#]
*$F(F)\"$L\"*$F(\"\"#\"$4\"F(\"#A!\"\"F'F4F4" }}{PARA 11 "" 1 "" 
{XPPMATH 20 "6$\"$,\",$*&,&\"\"\"F'%\"tGF'\"\"$,,*$F(\"\"%\"#^*$F(F)\"
$O\"*$F(\"\"#\"$7\"F(\"#B!\"\"F'F4F4" }}{PARA 11 "" 1 "" {XPPMATH 20 "
6$\"$-\",$*&,&\"\"\"F'%\"tGF'\"\"$,,*$F(\"\"%\"#^*$F(F)\"$O\"*$F(\"\"#
\"$7\"F(\"#B!\"\"F'F4F4" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"$.\",$*&,
&\"\"\"F'%\"tGF'\"\"$,,*$F(\"\"%\"#_*$F(F)\"$R\"*$F(\"\"#\"$:\"F(\"#C!
\"\"F'F4F4" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"$/\",$*&,&\"\"\"F'%\"t
GF'\"\"$,,*$F(\"\"%\"#_*$F(F)\"$R\"*$F(\"\"#\"$:\"F(\"#C!\"\"F'F4F4" }
}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"$0\",$*&,&\"\"\"F'%\"tGF'\"\"$,,*$F
(\"\"%\"#`*$F(F)\"$T\"*$F(\"\"#\"$;\"F(\"#C!\"\"F'F4F4" }}{PARA 11 "" 
1 "" {XPPMATH 20 "6$\"$1\",$*&,&\"\"\"F'%\"tGF'\"\"$,,*$F(\"\"%\"#`*$F
(F)\"$T\"*$F(\"\"#\"$;\"F(\"#C!\"\"F'F4F4" }}{PARA 11 "" 1 "" 
{XPPMATH 20 "6$\"$2\",$*&,&\"\"\"F'%\"tGF'\"\"$,,*$F(\"\"%\"#a*$F(F)\"
$W\"*$F(\"\"#\"$>\"F(\"#D!\"\"F'F4F4" }}{PARA 11 "" 1 "" {XPPMATH 20 "
6$\"$3\",$*&,&\"\"\"F'%\"tGF'\"\"$,,*$F(\"\"%\"#a*$F(F)\"$W\"*$F(\"\"#
\"$>\"F(\"#D!\"\"F'F4F4" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"$4\",$*&,
&\"\"\"F'%\"tGF'\"\"$,,*$F(\"\"%\"#b*$F(F)\"$Z\"*$F(\"\"#\"$A\"F(\"#E!
\"\"F'F4F4" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"$5\",$*&,&\"\"\"F'%\"t
GF'\"\"$,,*$F(\"\"%\"#b*$F(F)\"$Z\"*$F(\"\"#\"$A\"F(\"#E!\"\"F'F4F4" }
}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"$6\",$*&,&\"\"\"F'%\"tGF'\"\"$,,*$F
(\"\"%\"#c*$F(F)\"$\\\"*$F(\"\"#\"$B\"F(\"#E!\"\"F'F4F4" }}{PARA 11 "
" 1 "" {XPPMATH 20 "6$\"$7\",$*&,&\"\"\"F'%\"tGF'\"\"$,,*$F(\"\"%\"#c*
$F(F)\"$\\\"*$F(\"\"#\"$B\"F(\"#E!\"\"F'F4F4" }}{PARA 11 "" 1 "" 
{XPPMATH 20 "6$\"$8\",$*&,&\"\"\"F'%\"tGF'\"\"$,,*$F(\"\"%\"#d*$F(F)\"
$_\"*$F(\"\"#\"$E\"F(\"#F!\"\"F'F4F4" }}{PARA 11 "" 1 "" {XPPMATH 20 "
6$\"$9\",$*&,&\"\"\"F'%\"tGF'\"\"$,,*$F(\"\"%\"#d*$F(F)\"$_\"*$F(\"\"#
\"$E\"F(\"#F!\"\"F'F4F4" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"$:\",$*&,
&\"\"\"F'%\"tGF'\"\"$,,*$F(\"\"%\"#e*$F(F)\"$b\"*$F(\"\"#\"$G\"F(\"#F!
\"\"F'F4F4" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"$;\",$*&,&\"\"\"F'%\"t
GF'\"\"$,,*$F(\"\"%\"#e*$F(F)\"$b\"*$F(\"\"#\"$G\"F(\"#F!\"\"F'F4F4" }
}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"$<\",$*&,&\"\"\"F'%\"tGF'\"\"$,,*$F
(\"\"%\"#f*$F(F)\"$d\"*$F(\"\"#\"$H\"F(\"#F!\"\"F'F4F4" }}{PARA 11 "" 
1 "" {XPPMATH 20 "6$\"$=\",$*&,&\"\"\"F'%\"tGF'\"\"$,,*$F(\"\"%\"#f*$F
(F)\"$d\"*$F(\"\"#\"$H\"F(\"#F!\"\"F'F4F4" }}{PARA 11 "" 1 "" 
{XPPMATH 20 "6$\"$>\",$*&,&\"\"\"F'%\"tGF'\"\"$,,*$F(\"\"%\"#g*$F(F)\"
$g\"*$F(\"\"#\"$K\"F(\"#F!\"\"F'F4F4" }}{PARA 11 "" 1 "" {XPPMATH 20 "
6$\"$?\",$*&,&\"\"\"F'%\"tGF'\"\"$,,*$F(\"\"%\"#g*$F(F)\"$g\"*$F(\"\"#
\"$K\"F(\"#F!\"\"F'F4F4" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"$@\",$*&,
&\"\"\"F'%\"tGF'\"\"%,.*$F(\"\"&\"#h*$F(F)\"$C#*$F(\"\"$\"$)H*$F(\"\"#
\"$j\"F(\"#E!\"\"F'F7F7" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"$A\",$*&,
&\"\"\"F'%\"tGF'\"\"%,.*$F(\"\"&\"#h*$F(F)\"$C#*$F(\"\"$\"$)H*$F(\"\"#
\"$j\"F(\"#E!\"\"F'F7F7" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"$B\",$*&,
&\"\"\"F'%\"tGF'\"\"%,.*$F(\"\"&\"#i*$F(F)\"$F#*$F(\"\"$\"$,$*$F(\"\"#
\"$k\"F(\"#E!\"\"F'F7F7" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"$C\",$*&,
&\"\"\"F'%\"tGF'\"\"%,.*$F(\"\"&\"#i*$F(F)\"$F#*$F(\"\"$\"$,$*$F(\"\"#
\"$k\"F(\"#E!\"\"F'F7F7" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"$D\",$*&,
&\"\"\"F'%\"tGF'\"\"%,.*$F(\"\"&\"#j*$F(F)\"$J#*$F(\"\"$\"$1$*$F(\"\"#
\"$m\"F(\"#E!\"\"F'F7F7" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"$E\",$*&,
&\"\"\"F'%\"tGF'\"\"%,.*$F(\"\"&\"#j*$F(F)\"$J#*$F(\"\"$\"$1$*$F(\"\"#
\"$m\"F(\"#E!\"\"F'F7F7" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"$F\",$*&,
&\"\"\"F'%\"tGF'\"\"%,.*$F(\"\"&\"#k*$F(F)\"$N#*$F(\"\"$\"$7$*$F(\"\"#
\"$q\"F(\"#F!\"\"F'F7F7" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"$G\",$*&,
&\"\"\"F'%\"tGF'\"\"%,.*$F(\"\"&\"#k*$F(F)\"$N#*$F(\"\"$\"$7$*$F(\"\"#
\"$q\"F(\"#F!\"\"F'F7F7" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"$H\",$*&,
&\"\"\"F'%\"tGF'\"\"%,.*$F(\"\"&\"#l*$F(F)\"$Q#*$F(\"\"$\"$:$*$F(\"\"#
\"$r\"F(\"#F!\"\"F'F7F7" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"$I\",$*&,
&\"\"\"F'%\"tGF'\"\"%,.*$F(\"\"&\"#l*$F(F)\"$Q#*$F(\"\"$\"$:$*$F(\"\"#
\"$r\"F(\"#F!\"\"F'F7F7" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"$J\",$*&,
&\"\"\"F'%\"tGF'\"\"%,.*$F(\"\"&\"#m*$F(F)\"$U#*$F(\"\"$\"$@$*$F(\"\"#
\"$v\"F(\"#G!\"\"F'F7F7" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"$K\",$*&,
&\"\"\"F'%\"tGF'\"\"%,.*$F(\"\"&\"#m*$F(F)\"$U#*$F(\"\"$\"$@$*$F(\"\"#
\"$v\"F(\"#G!\"\"F'F7F7" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"$L\",$*&,
&\"\"\"F'%\"tGF'\"\"%,.*$F(\"\"&\"#n*$F(F)\"$Y#*$F(\"\"$\"$F$*$F(\"\"#
\"$y\"F(\"#G!\"\"F'F7F7" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"$M\",$*&,
&\"\"\"F'%\"tGF'\"\"%,.*$F(\"\"&\"#n*$F(F)\"$Y#*$F(\"\"$\"$F$*$F(\"\"#
\"$y\"F(\"#G!\"\"F'F7F7" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"$N\",$*&,
&\"\"\"F'%\"tGF'\"\"%,.*$F(\"\"&\"#o*$F(F)\"$\\#*$F(\"\"$\"$I$*$F(\"\"
#\"$z\"F(\"#G!\"\"F'F7F7" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"$O\",$*&
,&\"\"\"F'%\"tGF'\"\"%,.*$F(\"\"&\"#o*$F(F)\"$\\#*$F(\"\"$\"$I$*$F(\"
\"#\"$z\"F(\"#G!\"\"F'F7F7" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"$P\",$
*&,&\"\"\"F'%\"tGF'\"\"%,.*$F(\"\"&\"#p*$F(F)\"$`#*$F(\"\"$\"$O$*$F(\"
\"#\"$$=F(\"#H!\"\"F'F7F7" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"$Q\",$*
&,&\"\"\"F'%\"tGF'\"\"%,.*$F(\"\"&\"#p*$F(F)\"$`#*$F(\"\"$\"$O$*$F(\"
\"#\"$$=F(\"#H!\"\"F'F7F7" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"$R\",$*
&,&\"\"\"F'%\"tGF'\"\"%,.*$F(\"\"&\"#q*$F(F)\"$d#*$F(\"\"$\"$U$*$F(\"
\"#\"$(=F(\"#I!\"\"F'F7F7" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"$S\",$*
&,&\"\"\"F'%\"tGF'\"\"%,.*$F(\"\"&\"#q*$F(F)\"$d#*$F(\"\"$\"$U$*$F(\"
\"#\"$(=F(\"#I!\"\"F'F7F7" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"$T\",$*
&,&\"\"\"F'%\"tGF'\"\"%,.*$F(\"\"&\"#r*$F(F)\"$g#*$F(\"\"$\"$X$*$F(\"
\"#\"$)=F(\"#I!\"\"F'F7F7" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"$U\",$*
&,&\"\"\"F'%\"tGF'\"\"%,.*$F(\"\"&\"#r*$F(F)\"$g#*$F(\"\"$\"$X$*$F(\"
\"#\"$)=F(\"#I!\"\"F'F7F7" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"$V\",$*
&,&\"\"\"F'%\"tGF'\"\"%,.*$F(\"\"&\"#s*$F(F)\"$k#*$F(\"\"$\"$^$*$F(\"
\"#\"$#>F(\"#I!\"\"F'F7F7" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"$W\",$*
&,&\"\"\"F'%\"tGF'\"\"%,.*$F(\"\"&\"#s*$F(F)\"$k#*$F(\"\"$\"$^$*$F(\"
\"#\"$#>F(\"#I!\"\"F'F7F7" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"$X\",$*
&,&\"\"\"F'%\"tGF'\"\"%,.*$F(\"\"&\"#t*$F(F)\"$o#*$F(\"\"$\"$c$*$F(\"
\"#\"$%>F(\"#I!\"\"F'F7F7" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"$Y\",$*
&,&\"\"\"F'%\"tGF'\"\"%,.*$F(\"\"&\"#t*$F(F)\"$o#*$F(\"\"$\"$c$*$F(\"
\"#\"$%>F(\"#I!\"\"F'F7F7" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"$Z\",$*
&,&\"\"\"F'%\"tGF'\"\"%,.*$F(\"\"&\"#u*$F(F)\"$r#*$F(\"\"$\"$f$*$F(\"
\"#\"$&>F(\"#I!\"\"F'F7F7" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"$[\",$*
&,&\"\"\"F'%\"tGF'\"\"%,.*$F(\"\"&\"#u*$F(F)\"$r#*$F(\"\"$\"$f$*$F(\"
\"#\"$&>F(\"#I!\"\"F'F7F7" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"$\\\",$
*&,&\"\"\"F'%\"tGF'\"\"%,.*$F(\"\"&\"#v*$F(F)\"$v#*$F(\"\"$\"$l$*$F(\"
\"#\"$*>F(\"#J!\"\"F'F7F7" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"$]\",$*
&,&\"\"\"F'%\"tGF'\"\"%,.*$F(\"\"&\"#v*$F(F)\"$v#*$F(\"\"$\"$l$*$F(\"
\"#\"$*>F(\"#J!\"\"F'F7F7" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"$^\",$*
&,&\"\"\"F'%\"tGF'\"\"%,.*$F(\"\"&\"#w*$F(F)\"$z#*$F(\"\"$\"$r$*$F(\"
\"#\"$.#F(\"#K!\"\"F'F7F7" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"$_\",$*
&,&\"\"\"F'%\"tGF'\"\"%,.*$F(\"\"&\"#w*$F(F)\"$z#*$F(\"\"$\"$r$*$F(\"
\"#\"$.#F(\"#K!\"\"F'F7F7" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"$`\",$*
&,&\"\"\"F'%\"tGF'\"\"%,.*$F(\"\"&\"#x*$F(F)\"$#G*$F(\"\"$\"$u$*$F(\"
\"#\"$/#F(\"#K!\"\"F'F7F7" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"$a\",$*
&,&\"\"\"F'%\"tGF'\"\"%,.*$F(\"\"&\"#x*$F(F)\"$#G*$F(\"\"$\"$u$*$F(\"
\"#\"$/#F(\"#K!\"\"F'F7F7" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"$b\",$*
&,&\"\"\"F'%\"tGF'\"\"%,.*$F(\"\"&\"#y*$F(F)\"$'G*$F(\"\"$\"$z$*$F(\"
\"#\"$1#F(\"#K!\"\"F'F7F7" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"$c\",$*
&,&\"\"\"F'%\"tGF'\"\"%,.*$F(\"\"&\"#y*$F(F)\"$'G*$F(\"\"$\"$z$*$F(\"
\"#\"$1#F(\"#K!\"\"F'F7F7" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"$d\",$*
&,&\"\"\"F'%\"tGF'\"\"%,.*$F(\"\"&\"#z*$F(F)\"$!H*$F(\"\"$\"$&Q*$F(\"
\"#\"$5#F(\"#L!\"\"F'F7F7" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"$e\",$*
&,&\"\"\"F'%\"tGF'\"\"%,.*$F(\"\"&\"#z*$F(F)\"$!H*$F(\"\"$\"$&Q*$F(\"
\"#\"$5#F(\"#L!\"\"F'F7F7" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"$f\",$*
&,&\"\"\"F'%\"tGF'\"\"%,.*$F(\"\"&\"#!)*$F(F)\"$$H*$F(\"\"$\"$)Q*$F(\"
\"#\"$6#F(\"#L!\"\"F'F7F7" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"$g\",$*
&,&\"\"\"F'%\"tGF'\"\"%,.*$F(\"\"&\"#!)*$F(F)\"$$H*$F(\"\"$\"$)Q*$F(\"
\"#\"$6#F(\"#L!\"\"F'F7F7" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"$h\",$*
&,&\"\"\"F'%\"tGF'\"\"%,.*$F(\"\"&\"#\")*$F(F)\"$(H*$F(\"\"$\"$%R*$F(
\"\"#\"$9#F(\"#L!\"\"F'F7F7" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"$i\",
$*&,&\"\"\"F'%\"tGF'\"\"%,.*$F(\"\"&\"#\")*$F(F)\"$(H*$F(\"\"$\"$%R*$F
(\"\"#\"$9#F(\"#L!\"\"F'F7F7" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"$j\"
,$*&,&\"\"\"F'%\"tGF'\"\"%,.*$F(\"\"&\"##)*$F(F)\"$,$*$F(\"\"$\"$+%*$F
(\"\"#\"$=#F(\"#M!\"\"F'F7F7" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"$k\"
,$*&,&\"\"\"F'%\"tGF'\"\"%,.*$F(\"\"&\"##)*$F(F)\"$,$*$F(\"\"$\"$+%*$F
(\"\"#\"$=#F(\"#M!\"\"F'F7F7" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"$l\"
,$*&,&\"\"\"F'%\"tGF'\"\"%,.*$F(\"\"&\"#$)*$F(F)\"$/$*$F(\"\"$\"$.%*$F
(\"\"#\"$>#F(\"#M!\"\"F'F7F7" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"$m\"
,$*&,&\"\"\"F'%\"tGF'\"\"%,.*$F(\"\"&\"#$)*$F(F)\"$/$*$F(\"\"$\"$.%*$F
(\"\"#\"$>#F(\"#M!\"\"F'F7F7" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"$n\"
,$*&,&\"\"\"F'%\"tGF'\"\"%,.*$F(\"\"&\"#%)*$F(F)\"$3$*$F(\"\"$\"$4%*$F
(\"\"#\"$B#F(\"#N!\"\"F'F7F7" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"$o\"
,$*&,&\"\"\"F'%\"tGF'\"\"%,.*$F(\"\"&\"#%)*$F(F)\"$3$*$F(\"\"$\"$4%*$F
(\"\"#\"$B#F(\"#N!\"\"F'F7F7" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"$p\"
,$*&,&\"\"\"F'%\"tGF'\"\"&,0*$F(\"\"'\"#&)*$F(F)\"$(R*$F(\"\"%\"$F(*$F
(\"\"$\"$U'*$F(\"\"#\"$j#F(\"#M!\"\"F'F:F:" }}{PARA 11 "" 1 "" 
{XPPMATH 20 "6$\"$q\",$*&,&\"\"\"F'%\"tGF'\"\"&,0*$F(\"\"'\"#&)*$F(F)
\"$(R*$F(\"\"%\"$F(*$F(\"\"$\"$U'*$F(\"\"#\"$j#F(\"#M!\"\"F'F:F:" }}
{PARA 11 "" 1 "" {XPPMATH 20 "6$\"$r\",$*&,&\"\"\"F'%\"tGF'\"\"&,0*$F(
\"\"'\"#')*$F(F)\"$,%*$F(\"\"%\"$L(*$F(\"\"$\"$Y'*$F(\"\"#\"$k#F(\"#M!
\"\"F'F:F:" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"$s\",$*&,&\"\"\"F'%\"t
GF'\"\"&,0*$F(\"\"'\"#')*$F(F)\"$,%*$F(\"\"%\"$L(*$F(\"\"$\"$Y'*$F(\"
\"#\"$k#F(\"#M!\"\"F'F:F:" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"$t\",$*
&,&\"\"\"F'%\"tGF'\"\"&,0*$F(\"\"'\"#()*$F(F)\"$1%*$F(\"\"%\"$V(*$F(\"
\"$\"$c'*$F(\"\"#\"$p#F(\"#N!\"\"F'F:F:" }}{PARA 11 "" 1 "" {XPPMATH 
20 "6$\"$u\",$*&,&\"\"\"F'%\"tGF'\"\"&,0*$F(\"\"'\"#()*$F(F)\"$1%*$F(
\"\"%\"$V(*$F(\"\"$\"$c'*$F(\"\"#\"$p#F(\"#N!\"\"F'F:F:" }}{PARA 11 "
" 1 "" {XPPMATH 20 "6$\"$v\",$*&,&\"\"\"F'%\"tGF'\"\"&,0*$F(\"\"'\"#))
*$F(F)\"$6%*$F(\"\"%\"$_(*$F(\"\"$\"$j'*$F(\"\"#\"$r#F(\"#N!\"\"F'F:F:
" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"$w\",$*&,&\"\"\"F'%\"tGF'\"\"&,0
*$F(\"\"'\"#))*$F(F)\"$6%*$F(\"\"%\"$_(*$F(\"\"$\"$j'*$F(\"\"#\"$r#F(
\"#N!\"\"F'F:F:" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"$x\",$*&,&\"\"\"F
'%\"tGF'\"\"&,0*$F(\"\"'\"#*)*$F(F)\"$:%*$F(\"\"%\"$e(*$F(\"\"$\"$n'*$
F(\"\"#\"$s#F(\"#N!\"\"F'F:F:" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"$y
\",$*&,&\"\"\"F'%\"tGF'\"\"&,0*$F(\"\"'\"#*)*$F(F)\"$:%*$F(\"\"%\"$e(*
$F(\"\"$\"$n'*$F(\"\"#\"$s#F(\"#N!\"\"F'F:F:" }}{PARA 11 "" 1 "" 
{XPPMATH 20 "6$\"$z\",$*&,&\"\"\"F'%\"tGF'\"\"&,0*$F(\"\"'\"#!**$F(F)
\"$?%*$F(\"\"%\"$o(*$F(\"\"$\"$x'*$F(\"\"#\"$x#F(\"#O!\"\"F'F:F:" }}
{PARA 11 "" 1 "" {XPPMATH 20 "6$\"$!=,$*&,&\"\"\"F'%\"tGF'\"\"&,0*$F(
\"\"'\"#!**$F(F)\"$?%*$F(\"\"%\"$o(*$F(\"\"$\"$x'*$F(\"\"#\"$x#F(\"#O!
\"\"F'F:F:" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"$\"=,$*&,&\"\"\"F'%\"t
GF'\"\"&,0*$F(\"\"'\"#\"**$F(F)\"$D%*$F(\"\"%\"$y(*$F(\"\"$\"$(o*$F(\"
\"#\"$#GF(\"#P!\"\"F'F:F:" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"$#=,$*&
,&\"\"\"F'%\"tGF'\"\"&,0*$F(\"\"'\"#\"**$F(F)\"$D%*$F(\"\"%\"$y(*$F(\"
\"$\"$(o*$F(\"\"#\"$#GF(\"#P!\"\"F'F:F:" }}{PARA 11 "" 1 "" {XPPMATH 
20 "6$\"$$=,$*&,&\"\"\"F'%\"tGF'\"\"&,0*$F(\"\"'\"##**$F(F)\"$H%*$F(\"
\"%\"$%y*$F(\"\"$\"$\"p*$F(\"\"#\"$$GF(\"#P!\"\"F'F:F:" }}{PARA 11 "" 
1 "" {XPPMATH 20 "6$\"$%=,$*&,&\"\"\"F'%\"tGF'\"\"&,0*$F(\"\"'\"##**$F
(F)\"$H%*$F(\"\"%\"$%y*$F(\"\"$\"$\"p*$F(\"\"#\"$$GF(\"#P!\"\"F'F:F:" 
}}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"$&=,$*&,&\"\"\"F'%\"tGF'\"\"&,0*$F
(\"\"'\"#$**$F(F)\"$M%*$F(\"\"%\"$$z*$F(\"\"$\"$)p*$F(\"\"#\"$&GF(\"#P
!\"\"F'F:F:" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"$'=,$*&,&\"\"\"F'%\"t
GF'\"\"&,0*$F(\"\"'\"#$**$F(F)\"$M%*$F(\"\"%\"$$z*$F(\"\"$\"$)p*$F(\"
\"#\"$&GF(\"#P!\"\"F'F:F:" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"$(=,$*&
,&\"\"\"F'%\"tGF'\"\"&,0*$F(\"\"'\"#%**$F(F)\"$R%*$F(\"\"%\"$.)*$F(\"
\"$\"$3(*$F(\"\"#\"$*GF(\"#P!\"\"F'F:F:" }}{PARA 11 "" 1 "" {XPPMATH 
20 "6$\"$)=,$*&,&\"\"\"F'%\"tGF'\"\"&,0*$F(\"\"'\"#%**$F(F)\"$R%*$F(\"
\"%\"$.)*$F(\"\"$\"$3(*$F(\"\"#\"$*GF(\"#P!\"\"F'F:F:" }}{PARA 11 "" 
1 "" {XPPMATH 20 "6$\"$*=,$*&,&\"\"\"F'%\"tGF'\"\"&,0*$F(\"\"'\"#&**$F
(F)\"$V%*$F(\"\"%\"$4)*$F(\"\"$\"$7(*$F(\"\"#\"$!HF(\"#P!\"\"F'F:F:" }
}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"$!>,$*&,&\"\"\"F'%\"tGF'\"\"&,0*$F(
\"\"'\"#&**$F(F)\"$V%*$F(\"\"%\"$4)*$F(\"\"$\"$7(*$F(\"\"#\"$!HF(\"#P!
\"\"F'F:F:" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"$\">,$*&,&\"\"\"F'%\"t
GF'\"\"&,0*$F(\"\"'\"#'**$F(F)\"$[%*$F(\"\"%\"$>)*$F(\"\"$\"$A(*$F(\"
\"#\"$&HF(\"#Q!\"\"F'F:F:" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"$#>,$*&
,&\"\"\"F'%\"tGF'\"\"&,0*$F(\"\"'\"#'**$F(F)\"$[%*$F(\"\"%\"$>)*$F(\"
\"$\"$A(*$F(\"\"#\"$&HF(\"#Q!\"\"F'F:F:" }}{PARA 11 "" 1 "" {XPPMATH 
20 "6$\"$$>,$*&,&\"\"\"F'%\"tGF'\"\"&,0*$F(\"\"'\"#(**$F(F)\"$`%*$F(\"
\"%\"$H)*$F(\"\"$\"$K(*$F(\"\"#\"$+$F(\"#R!\"\"F'F:F:" }}{PARA 11 "" 
1 "" {XPPMATH 20 "6$\"$%>,$*&,&\"\"\"F'%\"tGF'\"\"&,0*$F(\"\"'\"#(**$F
(F)\"$`%*$F(\"\"%\"$H)*$F(\"\"$\"$K(*$F(\"\"#\"$+$F(\"#R!\"\"F'F:F:" }
}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"$&>,$*&,&\"\"\"F'%\"tGF'\"\"&,0*$F(
\"\"'\"#)**$F(F)\"$d%*$F(\"\"%\"$N)*$F(\"\"$\"$O(*$F(\"\"#\"$,$F(\"#R!
\"\"F'F:F:" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"$'>,$*&,&\"\"\"F'%\"tG
F'\"\"&,0*$F(\"\"'\"#)**$F(F)\"$d%*$F(\"\"%\"$N)*$F(\"\"$\"$O(*$F(\"\"
#\"$,$F(\"#R!\"\"F'F:F:" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"$(>,$*&,&
\"\"\"F'%\"tGF'\"\"&,0*$F(\"\"'\"#***$F(F)\"$i%*$F(\"\"%\"$X)*$F(\"\"$
\"$Y(*$F(\"\"#\"$1$F(\"#S!\"\"F'F:F:" }}{PARA 11 "" 1 "" {XPPMATH 20 "
6$\"$)>,$*&,&\"\"\"F'%\"tGF'\"\"&,0*$F(\"\"'\"#***$F(F)\"$i%*$F(\"\"%
\"$X)*$F(\"\"$\"$Y(*$F(\"\"#\"$1$F(\"#S!\"\"F'F:F:" }}{PARA 11 "" 1 "
" {XPPMATH 20 "6$\"$*>,$*&,&\"\"\"F'%\"tGF'\"\"&,0*$F(\"\"'\"$+\"*$F(F
)\"$n%*$F(\"\"%\"$b)*$F(\"\"$\"$c(*$F(\"\"#\"$6$F(\"#T!\"\"F'F:F:" }}
{PARA 11 "" 1 "" {XPPMATH 20 "6$\"$+#,$*&,&\"\"\"F'%\"tGF'\"\"&,0*$F(
\"\"'\"$+\"*$F(F)\"$n%*$F(\"\"%\"$b)*$F(\"\"$\"$c(*$F(\"\"#\"$6$F(\"#T
!\"\"F'F:F:" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"$,#,$*&,&\"\"\"F'%\"t
GF'\"\"&,0*$F(\"\"'\"$,\"*$F(F)\"$r%*$F(\"\"%\"$h)*$F(\"\"$\"$g(*$F(\"
\"#\"$7$F(\"#T!\"\"F'F:F:" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"$-#,$*&
,&\"\"\"F'%\"tGF'\"\"&,0*$F(\"\"'\"$,\"*$F(F)\"$r%*$F(\"\"%\"$h)*$F(\"
\"$\"$g(*$F(\"\"#\"$7$F(\"#T!\"\"F'F:F:" }}{PARA 11 "" 1 "" {XPPMATH 
20 "6$\"$.#,$*&,&\"\"\"F'%\"tGF'\"\"&,0*$F(\"\"'\"$-\"*$F(F)\"$w%*$F(
\"\"%\"$r)*$F(\"\"$\"$p(*$F(\"\"#\"$:$F(\"#T!\"\"F'F:F:" }}{PARA 11 "
" 1 "" {XPPMATH 20 "6$\"$/#,$*&,&\"\"\"F'%\"tGF'\"\"&,0*$F(\"\"'\"$-\"
*$F(F)\"$w%*$F(\"\"%\"$r)*$F(\"\"$\"$p(*$F(\"\"#\"$:$F(\"#T!\"\"F'F:F:
" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"$0#,$*&,&\"\"\"F'%\"tGF'\"\"&,0*
$F(\"\"'\"$.\"*$F(F)\"$\"[*$F(\"\"%\"$!))*$F(\"\"$\"$w(*$F(\"\"#\"$<$F
(\"#T!\"\"F'F:F:" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"$1#,$*&,&\"\"\"F
'%\"tGF'\"\"&,0*$F(\"\"'\"$.\"*$F(F)\"$\"[*$F(\"\"%\"$!))*$F(\"\"$\"$w
(*$F(\"\"#\"$<$F(\"#T!\"\"F'F:F:" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"
$2#,$*&,&\"\"\"F'%\"tGF'\"\"&,0*$F(\"\"'\"$/\"*$F(F)\"$&[*$F(\"\"%\"$'
))*$F(\"\"$\"$!y*$F(\"\"#\"$=$F(\"#T!\"\"F'F:F:" }}{PARA 11 "" 1 "" 
{XPPMATH 20 "6$\"$3#,$*&,&\"\"\"F'%\"tGF'\"\"&,0*$F(\"\"'\"$/\"*$F(F)
\"$&[*$F(\"\"%\"$'))*$F(\"\"$\"$!y*$F(\"\"#\"$=$F(\"#T!\"\"F'F:F:" }}
{PARA 11 "" 1 "" {XPPMATH 20 "6$\"$4#,$*&,&\"\"\"F'%\"tGF'\"\"&,0*$F(
\"\"'\"$0\"*$F(F)\"$!\\*$F(\"\"%\"$'*)*$F(\"\"$\"$!z*$F(\"\"#\"$A$F(\"
#T!\"\"F'F:F:" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"$5#,$*&,&\"\"\"F'%
\"tGF'\"\"&,0*$F(\"\"'\"$0\"*$F(F)\"$!\\*$F(\"\"%\"$'*)*$F(\"\"$\"$!z*
$F(\"\"#\"$A$F(\"#T!\"\"F'F:F:" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"$6
#,$*&,&\"\"\"F'%\"tGF'\"\"&,0*$F(\"\"'\"$1\"*$F(F)\"$&\\*$F(\"\"%\"$1*
*$F(\"\"$\"$+)*$F(\"\"#\"$F$F(\"#U!\"\"F'F:F:" }}{PARA 11 "" 1 "" 
{XPPMATH 20 "6$\"$7#,$*&,&\"\"\"F'%\"tGF'\"\"&,0*$F(\"\"'\"$1\"*$F(F)
\"$&\\*$F(\"\"%\"$1**$F(\"\"$\"$+)*$F(\"\"#\"$F$F(\"#U!\"\"F'F:F:" }}
{PARA 11 "" 1 "" {XPPMATH 20 "6$\"$8#,$*&,&\"\"\"F'%\"tGF'\"\"&,0*$F(
\"\"'\"$2\"*$F(F)\"$*\\*$F(\"\"%\"$7**$F(\"\"$\"$/)*$F(\"\"#\"$G$F(\"#
U!\"\"F'F:F:" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"$9#,$*&,&\"\"\"F'%\"
tGF'\"\"&,0*$F(\"\"'\"$2\"*$F(F)\"$*\\*$F(\"\"%\"$7**$F(\"\"$\"$/)*$F(
\"\"#\"$G$F(\"#U!\"\"F'F:F:" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"$:#,$
*&,&\"\"\"F'%\"tGF'\"\"&,0*$F(\"\"'\"$3\"*$F(F)\"$/&*$F(\"\"%\"$@**$F(
\"\"$\"$6)*$F(\"\"#\"$I$F(\"#U!\"\"F'F:F:" }}{PARA 11 "" 1 "" 
{XPPMATH 20 "6$\"$;#,$*&,&\"\"\"F'%\"tGF'\"\"&,0*$F(\"\"'\"$3\"*$F(F)
\"$/&*$F(\"\"%\"$@**$F(\"\"$\"$6)*$F(\"\"#\"$I$F(\"#U!\"\"F'F:F:" }}
{PARA 11 "" 1 "" {XPPMATH 20 "6$\"$<#,$*&,&\"\"\"F'%\"tGF'\"\"&,0*$F(
\"\"'\"$4\"*$F(F)\"$4&*$F(\"\"%\"$J**$F(\"\"$\"$?)*$F(\"\"#\"$L$F(\"#U
!\"\"F'F:F:" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"$=#,$*&,&\"\"\"F'%\"t
GF'\"\"&,0*$F(\"\"'\"$4\"*$F(F)\"$4&*$F(\"\"%\"$J**$F(\"\"$\"$?)*$F(\"
\"#\"$L$F(\"#U!\"\"F'F:F:" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"$>#,$*&
,&\"\"\"F'%\"tGF'\"\"&,0*$F(\"\"'\"$5\"*$F(F)\"$8&*$F(\"\"%\"$P**$F(\"
\"$\"$C)*$F(\"\"#\"$M$F(\"#U!\"\"F'F:F:" }}{PARA 11 "" 1 "" {XPPMATH 
20 "6$\"$?#,$*&,&\"\"\"F'%\"tGF'\"\"&,0*$F(\"\"'\"$5\"*$F(F)\"$8&*$F(
\"\"%\"$P**$F(\"\"$\"$C)*$F(\"\"#\"$M$F(\"#U!\"\"F'F:F:" }}{PARA 11 "
" 1 "" {XPPMATH 20 "6$\"$@#,$*&,&\"\"\"F'%\"tGF'\"\"&,0*$F(\"\"'\"$6\"
*$F(F)\"$=&*$F(\"\"%\"$Z**$F(\"\"$\"$M)*$F(\"\"#\"$R$F(\"#U!\"\"F'F:F:
" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"$A#,$*&,&\"\"\"F'%\"tGF'\"\"&,0*
$F(\"\"'\"$6\"*$F(F)\"$=&*$F(\"\"%\"$Z**$F(\"\"$\"$M)*$F(\"\"#\"$R$F(
\"#U!\"\"F'F:F:" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"$B#,$*&,&\"\"\"F'
%\"tGF'\"\"&,0*$F(\"\"'\"$7\"*$F(F)\"$B&*$F(\"\"%\"$d**$F(\"\"$\"$W)*$
F(\"\"#\"$W$F(\"#V!\"\"F'F:F:" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"$C#
,$*&,&\"\"\"F'%\"tGF'\"\"&,0*$F(\"\"'\"$7\"*$F(F)\"$B&*$F(\"\"%\"$d**$
F(\"\"$\"$W)*$F(\"\"#\"$W$F(\"#V!\"\"F'F:F:" }}{PARA 11 "" 1 "" 
{XPPMATH 20 "6$\"$D#,$*&,&\"\"\"F'%\"tGF'\"\"&,0*$F(\"\"'\"$8\"*$F(F)
\"$F&*$F(\"\"%\"$j**$F(\"\"$\"$[)*$F(\"\"#\"$X$F(\"#V!\"\"F'F:F:" }}
{PARA 11 "" 1 "" {XPPMATH 20 "6$\"$E#,$*&,&\"\"\"F'%\"tGF'\"\"&,0*$F(
\"\"'\"$8\"*$F(F)\"$F&*$F(\"\"%\"$j**$F(\"\"$\"$[)*$F(\"\"#\"$X$F(\"#V
!\"\"F'F:F:" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"$F#,$*&,&\"\"\"F'%\"t
GF'\"\"&,0*$F(\"\"'\"$9\"*$F(F)\"$K&*$F(\"\"%\"$t**$F(\"\"$\"$e)*$F(\"
\"#\"$]$F(\"#W!\"\"F'F:F:" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"$G#,$*&
,&\"\"\"F'%\"tGF'\"\"&,0*$F(\"\"'\"$9\"*$F(F)\"$K&*$F(\"\"%\"$t**$F(\"
\"$\"$e)*$F(\"\"#\"$]$F(\"#W!\"\"F'F:F:" }}{PARA 11 "" 1 "" {XPPMATH 
20 "6$\"$H#,$*&,&\"\"\"F'%\"tGF'\"\"&,0*$F(\"\"'\"$:\"*$F(F)\"$P&*$F(
\"\"%\"$$)**$F(\"\"$\"$o)*$F(\"\"#\"$b$F(\"#X!\"\"F'F:F:" }}{PARA 11 "
" 1 "" {XPPMATH 20 "6$\"$I#,$*&,&\"\"\"F'%\"tGF'\"\"&,0*$F(\"\"'\"$:\"
*$F(F)\"$P&*$F(\"\"%\"$$)**$F(\"\"$\"$o)*$F(\"\"#\"$b$F(\"#X!\"\"F'F:F
:" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"$J#,$*&,&\"\"\"F'%\"tGF'\"\"&,0
*$F(\"\"'\"$;\"*$F(F)\"$T&*$F(\"\"%\"$*)**$F(\"\"$\"$s)*$F(\"\"#\"$c$F
(\"#X!\"\"F'F:F:" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"$K#,$*&,&\"\"\"F
'%\"tGF'\"\"&,0*$F(\"\"'\"$;\"*$F(F)\"$T&*$F(\"\"%\"$*)**$F(\"\"$\"$s)
*$F(\"\"#\"$c$F(\"#X!\"\"F'F:F:" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"$
L#,$*&,&\"\"\"F'%\"tGF'\"\"&,0*$F(\"\"'\"$<\"*$F(F)\"$Y&*$F(\"\"%\"$**
**$F(\"\"$\"$#))*$F(\"\"#\"$h$F(\"#Y!\"\"F'F:F:" }}{PARA 11 "" 1 "" 
{XPPMATH 20 "6$\"$M#,$*&,&\"\"\"F'%\"tGF'\"\"&,0*$F(\"\"'\"$<\"*$F(F)
\"$Y&*$F(\"\"%\"$****$F(\"\"$\"$#))*$F(\"\"#\"$h$F(\"#Y!\"\"F'F:F:" }}
{PARA 11 "" 1 "" {XPPMATH 20 "6$\"$N#,$*&,&\"\"\"F'%\"tGF'\"\"&,0*$F(
\"\"'\"$=\"*$F(F)\"$^&*$F(\"\"%\"%35*$F(\"\"$\"$*))*$F(\"\"#\"$j$F(\"#
Y!\"\"F'F:F:" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"$O#,$*&,&\"\"\"F'%\"
tGF'\"\"&,0*$F(\"\"'\"$=\"*$F(F)\"$^&*$F(\"\"%\"%35*$F(\"\"$\"$*))*$F(
\"\"#\"$j$F(\"#Y!\"\"F'F:F:" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"$P#,$
*&,&\"\"\"F'%\"tGF'\"\"&,0*$F(\"\"'\"$>\"*$F(F)\"$b&*$F(\"\"%\"%95*$F(
\"\"$\"$$*)*$F(\"\"#\"$k$F(\"#Y!\"\"F'F:F:" }}{PARA 11 "" 1 "" 
{XPPMATH 20 "6$\"$Q#,$*&,&\"\"\"F'%\"tGF'\"\"&,0*$F(\"\"'\"$>\"*$F(F)
\"$b&*$F(\"\"%\"%95*$F(\"\"$\"$$*)*$F(\"\"#\"$k$F(\"#Y!\"\"F'F:F:" }}
{PARA 11 "" 1 "" {XPPMATH 20 "6$\"$R#,$*&,&\"\"\"F'%\"tGF'\"\"&,0*$F(
\"\"'\"$?\"*$F(F)\"$g&*$F(\"\"%\"%C5*$F(\"\"$\"$.**$F(\"\"#\"$p$F(\"#Z
!\"\"F'F:F:" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"$S#,$*&,&\"\"\"F'%\"t
GF'\"\"&,0*$F(\"\"'\"$?\"*$F(F)\"$g&*$F(\"\"%\"%C5*$F(\"\"$\"$.**$F(\"
\"#\"$p$F(\"#Z!\"\"F'F:F:" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"$T#,$*&
,&\"\"\"F'%\"tGF'\"\"&,0*$F(\"\"'\"$@\"*$F(F)\"$l&*$F(\"\"%\"%M5*$F(\"
\"$\"$8**$F(\"\"#\"$u$F(\"#[!\"\"F'F:F:" }}{PARA 11 "" 1 "" {XPPMATH 
20 "6$\"$U#,$*&,&\"\"\"F'%\"tGF'\"\"&,0*$F(\"\"'\"$@\"*$F(F)\"$l&*$F(
\"\"%\"%M5*$F(\"\"$\"$8**$F(\"\"#\"$u$F(\"#[!\"\"F'F:F:" }}{PARA 11 "
" 1 "" {XPPMATH 20 "6$\"$V#,$*&,&\"\"\"F'%\"tGF'\"\"&,0*$F(\"\"'\"$A\"
*$F(F)\"$p&*$F(\"\"%\"%S5*$F(\"\"$\"$<**$F(\"\"#\"$v$F(\"#[!\"\"F'F:F:
" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"$W#,$*&,&\"\"\"F'%\"tGF'\"\"&,0*
$F(\"\"'\"$A\"*$F(F)\"$p&*$F(\"\"%\"%S5*$F(\"\"$\"$<**$F(\"\"#\"$v$F(
\"#[!\"\"F'F:F:" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"$X#,$*&,&\"\"\"F'
%\"tGF'\"\"&,0*$F(\"\"'\"$B\"*$F(F)\"$u&*$F(\"\"%\"%\\5*$F(\"\"$\"$C**
$F(\"\"#\"$x$F(\"#[!\"\"F'F:F:" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"$Y
#,$*&,&\"\"\"F'%\"tGF'\"\"&,0*$F(\"\"'\"$B\"*$F(F)\"$u&*$F(\"\"%\"%\\5
*$F(\"\"$\"$C**$F(\"\"#\"$x$F(\"#[!\"\"F'F:F:" }}{PARA 11 "" 1 "" 
{XPPMATH 20 "6$\"$Z#,$*&,&\"\"\"F'%\"tGF'\"\"&,0*$F(\"\"'\"$C\"*$F(F)
\"$z&*$F(\"\"%\"%f5*$F(\"\"$\"$M**$F(\"\"#\"$#QF(\"#[!\"\"F'F:F:" }}
{PARA 11 "" 1 "" {XPPMATH 20 "6$\"$[#,$*&,&\"\"\"F'%\"tGF'\"\"&,0*$F(
\"\"'\"$C\"*$F(F)\"$z&*$F(\"\"%\"%f5*$F(\"\"$\"$M**$F(\"\"#\"$#QF(\"#[
!\"\"F'F:F:" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"$\\#,$*&,&\"\"\"F'%\"
tGF'\"\"&,0*$F(\"\"'\"$D\"*$F(F)\"$$e*$F(\"\"%\"%l5*$F(\"\"$\"$Q**$F(
\"\"#\"$$QF(\"#[!\"\"F'F:F:" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"$]#,$
*&,&\"\"\"F'%\"tGF'\"\"&,0*$F(\"\"'\"$D\"*$F(F)\"$$e*$F(\"\"%\"%l5*$F(
\"\"$\"$Q**$F(\"\"#\"$$QF(\"#[!\"\"F'F:F:" }}{PARA 11 "" 1 "" 
{XPPMATH 20 "6$\"$^#,$*&,&\"\"\"F'%\"tGF'\"\"&,0*$F(\"\"'\"$E\"*$F(F)
\"$)e*$F(\"\"%\"%v5*$F(\"\"$\"$[**$F(\"\"#\"$)QF(\"#\\!\"\"F'F:F:" }}
{PARA 11 "" 1 "" {XPPMATH 20 "6$\"$_#,$*&,&\"\"\"F'%\"tGF'\"\"&,0*$F(
\"\"'\"$E\"*$F(F)\"$)e*$F(\"\"%\"%v5*$F(\"\"$\"$[**$F(\"\"#\"$)QF(\"#
\\!\"\"F'F:F:" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"$`#,$*&,&\"\"\"F'%
\"tGF'\"\"&,0*$F(\"\"'\"$F\"*$F(F)\"$$f*$F(\"\"%\"%&3\"*$F(\"\"$\"$e**
$F(\"\"#\"$#RF(\"#\\!\"\"F'F:F:" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"$
a#,$*&,&\"\"\"F'%\"tGF'\"\"&,0*$F(\"\"'\"$F\"*$F(F)\"$$f*$F(\"\"%\"%&3
\"*$F(\"\"$\"$e**$F(\"\"#\"$#RF(\"#\\!\"\"F'F:F:" }}{PARA 11 "" 1 "" 
{XPPMATH 20 "6$\"$b#,$*&,&\"\"\"F'%\"tGF'\"\"&,0*$F(\"\"'\"$G\"*$F(F)
\"$(f*$F(\"\"%\"%\"4\"*$F(\"\"$\"$i**$F(\"\"#\"$$RF(\"#\\!\"\"F'F:F:" 
}}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"$c#,$*&,&\"\"\"F'%\"tGF'\"\"&,0*$F
(\"\"'\"$G\"*$F(F)\"$(f*$F(\"\"%\"%\"4\"*$F(\"\"$\"$i**$F(\"\"#\"$$RF(
\"#\\!\"\"F'F:F:" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"$d#,$*&,&\"\"\"F
'%\"tGF'\"\"&,0*$F(\"\"'\"$H\"*$F(F)\"$-'*$F(\"\"%\"%,6*$F(\"\"$\"$s**
$F(\"\"#\"$)RF(\"#]!\"\"F'F:F:" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"$e
#,$*&,&\"\"\"F'%\"tGF'\"\"&,0*$F(\"\"'\"$H\"*$F(F)\"$-'*$F(\"\"%\"%,6*
$F(\"\"$\"$s**$F(\"\"#\"$)RF(\"#]!\"\"F'F:F:" }}{PARA 11 "" 1 "" 
{XPPMATH 20 "6$\"$f#,$*&,&\"\"\"F'%\"tGF'\"\"&,0*$F(\"\"'\"$I\"*$F(F)
\"$2'*$F(\"\"%\"%66*$F(\"\"$\"$\")**$F(\"\"#\"$,%F(\"#]!\"\"F'F:F:" }}
{PARA 11 "" 1 "" {XPPMATH 20 "6$\"$g#,$*&,&\"\"\"F'%\"tGF'\"\"&,0*$F(
\"\"'\"$I\"*$F(F)\"$2'*$F(\"\"%\"%66*$F(\"\"$\"$\")**$F(\"\"#\"$,%F(\"
#]!\"\"F'F:F:" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"$h#,$*&,&\"\"\"F'%
\"tGF'\"\"&,0*$F(\"\"'\"$J\"*$F(F)\"$6'*$F(\"\"%\"%<6*$F(\"\"$\"$&)**$
F(\"\"#\"$-%F(\"#]!\"\"F'F:F:" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"$i#
,$*&,&\"\"\"F'%\"tGF'\"\"&,0*$F(\"\"'\"$J\"*$F(F)\"$6'*$F(\"\"%\"%<6*$
F(\"\"$\"$&)**$F(\"\"#\"$-%F(\"#]!\"\"F'F:F:" }}{PARA 11 "" 1 "" 
{XPPMATH 20 "6$\"$j#,$*&,&\"\"\"F'%\"tGF'\"\"&,0*$F(\"\"'\"$K\"*$F(F)
\"$;'*$F(\"\"%\"%F6*$F(\"\"$\"$&***$F(\"\"#\"$2%F(\"#^!\"\"F'F:F:" }}
{PARA 11 "" 1 "" {XPPMATH 20 "6$\"$k#,$*&,&\"\"\"F'%\"tGF'\"\"&,0*$F(
\"\"'\"$K\"*$F(F)\"$;'*$F(\"\"%\"%F6*$F(\"\"$\"$&***$F(\"\"#\"$2%F(\"#
^!\"\"F'F:F:" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"$l#,$*&,&\"\"\"F'%\"
tGF'\"\"&,0*$F(\"\"'\"$L\"*$F(F)\"$@'*$F(\"\"%\"%O6*$F(\"\"$\"%-5*$F(
\"\"#\"$4%F(\"#^!\"\"F'F:F:" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"$m#,$
*&,&\"\"\"F'%\"tGF'\"\"&,0*$F(\"\"'\"$L\"*$F(F)\"$@'*$F(\"\"%\"%O6*$F(
\"\"$\"%-5*$F(\"\"#\"$4%F(\"#^!\"\"F'F:F:" }}{PARA 11 "" 1 "" 
{XPPMATH 20 "6$\"$n#,$*&,&\"\"\"F'%\"tGF'\"\"&,0*$F(\"\"'\"$M\"*$F(F)
\"$D'*$F(\"\"%\"%U6*$F(\"\"$\"%15*$F(\"\"#\"$5%F(\"#^!\"\"F'F:F:" }}
{PARA 11 "" 1 "" {XPPMATH 20 "6$\"$o#,$*&,&\"\"\"F'%\"tGF'\"\"&,0*$F(
\"\"'\"$M\"*$F(F)\"$D'*$F(\"\"%\"%U6*$F(\"\"$\"%15*$F(\"\"#\"$5%F(\"#^
!\"\"F'F:F:" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"$p#,$*&,&\"\"\"F'%\"t
GF'\"\"&,0*$F(\"\"'\"$N\"*$F(F)\"$I'*$F(\"\"%\"%_6*$F(\"\"$\"%;5*$F(\"
\"#\"$:%F(\"#_!\"\"F'F:F:" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"$q#,$*&
,&\"\"\"F'%\"tGF'\"\"&,0*$F(\"\"'\"$N\"*$F(F)\"$I'*$F(\"\"%\"%_6*$F(\"
\"$\"%;5*$F(\"\"#\"$:%F(\"#_!\"\"F'F:F:" }}{PARA 11 "" 1 "" {XPPMATH 
20 "6$\"$r#,$*&,&\"\"\"F'%\"tGF'\"\"&,0*$F(\"\"'\"$O\"*$F(F)\"$N'*$F(
\"\"%\"%i6*$F(\"\"$\"%E5*$F(\"\"#\"$?%F(\"#`!\"\"F'F:F:" }}{PARA 11 "
" 1 "" {XPPMATH 20 "6$\"$s#,$*&,&\"\"\"F'%\"tGF'\"\"&,0*$F(\"\"'\"$O\"
*$F(F)\"$N'*$F(\"\"%\"%i6*$F(\"\"$\"%E5*$F(\"\"#\"$?%F(\"#`!\"\"F'F:F:
" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"$t#,$*&,&\"\"\"F'%\"tGF'\"\"&,0*
$F(\"\"'\"$P\"*$F(F)\"$R'*$F(\"\"%\"%o6*$F(\"\"$\"%I5*$F(\"\"#\"$@%F(
\"#`!\"\"F'F:F:" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"$u#,$*&,&\"\"\"F'
%\"tGF'\"\"&,0*$F(\"\"'\"$P\"*$F(F)\"$R'*$F(\"\"%\"%o6*$F(\"\"$\"%I5*$
F(\"\"#\"$@%F(\"#`!\"\"F'F:F:" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"$v#
,$*&,&\"\"\"F'%\"tGF'\"\"&,0*$F(\"\"'\"$Q\"*$F(F)\"$W'*$F(\"\"%\"%x6*$
F(\"\"$\"%P5*$F(\"\"#\"$B%F(\"#`!\"\"F'F:F:" }}{PARA 11 "" 1 "" 
{XPPMATH 20 "6$\"$w#,$*&,&\"\"\"F'%\"tGF'\"\"&,0*$F(\"\"'\"$Q\"*$F(F)
\"$W'*$F(\"\"%\"%x6*$F(\"\"$\"%P5*$F(\"\"#\"$B%F(\"#`!\"\"F'F:F:" }}
{PARA 11 "" 1 "" {XPPMATH 20 "6$\"$x#,$*&,&\"\"\"F'%\"tGF'\"\"&,0*$F(
\"\"'\"$R\"*$F(F)\"$\\'*$F(\"\"%\"%(=\"*$F(\"\"$\"%Z5*$F(\"\"#\"$G%F(
\"#a!\"\"F'F:F:" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"$y#,$*&,&\"\"\"F'
%\"tGF'\"\"&,0*$F(\"\"'\"$R\"*$F(F)\"$\\'*$F(\"\"%\"%(=\"*$F(\"\"$\"%Z
5*$F(\"\"#\"$G%F(\"#a!\"\"F'F:F:" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"
$z#,$*&,&\"\"\"F'%\"tGF'\"\"&,0*$F(\"\"'\"$S\"*$F(F)\"$`'*$F(\"\"%\"%$
>\"*$F(\"\"$\"%^5*$F(\"\"#\"$H%F(\"#a!\"\"F'F:F:" }}{PARA 11 "" 1 "" 
{XPPMATH 20 "6$\"$!G,$*&,&\"\"\"F'%\"tGF'\"\"&,0*$F(\"\"'\"$S\"*$F(F)
\"$`'*$F(\"\"%\"%$>\"*$F(\"\"$\"%^5*$F(\"\"#\"$H%F(\"#a!\"\"F'F:F:" }}
{PARA 11 "" 1 "" {XPPMATH 20 "6$\"$\"G,$*&,&\"\"\"F'%\"tGF'\"\"&,0*$F(
\"\"'\"$T\"*$F(F)\"$e'*$F(\"\"%\"%.7*$F(\"\"$\"%h5*$F(\"\"#\"$M%F(\"#b
!\"\"F'F:F:" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"$#G,$*&,&\"\"\"F'%\"t
GF'\"\"&,0*$F(\"\"'\"$T\"*$F(F)\"$e'*$F(\"\"%\"%.7*$F(\"\"$\"%h5*$F(\"
\"#\"$M%F(\"#b!\"\"F'F:F:" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"$$G,$*&
,&\"\"\"F'%\"tGF'\"\"&,0*$F(\"\"'\"$U\"*$F(F)\"$j'*$F(\"\"%\"%87*$F(\"
\"$\"%r5*$F(\"\"#\"$R%F(\"#c!\"\"F'F:F:" }}{PARA 11 "" 1 "" {XPPMATH 
20 "6$\"$%G,$*&,&\"\"\"F'%\"tGF'\"\"&,0*$F(\"\"'\"$U\"*$F(F)\"$j'*$F(
\"\"%\"%87*$F(\"\"$\"%r5*$F(\"\"#\"$R%F(\"#c!\"\"F'F:F:" }}{PARA 11 "
" 1 "" {XPPMATH 20 "6$\"$&G,$*&,&\"\"\"F'%\"tGF'\"\"&,0*$F(\"\"'\"$V\"
*$F(F)\"$n'*$F(\"\"%\"%>7*$F(\"\"$\"%v5*$F(\"\"#\"$S%F(\"#c!\"\"F'F:F:
" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"$'G,$*&,&\"\"\"F'%\"tGF'\"\"&,0*
$F(\"\"'\"$V\"*$F(F)\"$n'*$F(\"\"%\"%>7*$F(\"\"$\"%v5*$F(\"\"#\"$S%F(
\"#c!\"\"F'F:F:" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"$(G,$*&,&\"\"\"F'
%\"tGF'\"\"&,0*$F(\"\"'\"$W\"*$F(F)\"$s'*$F(\"\"%\"%H7*$F(\"\"$\"%%3\"
*$F(\"\"#\"$V%F(\"#c!\"\"F'F:F:" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"$
)G,$*&,&\"\"\"F'%\"tGF'\"\"&,0*$F(\"\"'\"$W\"*$F(F)\"$s'*$F(\"\"%\"%H7
*$F(\"\"$\"%%3\"*$F(\"\"#\"$V%F(\"#c!\"\"F'F:F:" }}{PARA 11 "" 1 "" 
{XPPMATH 20 "6$\"$*G,$*&,&\"\"\"F'%\"tGF'\"\"',2*$F(\"\"(\"$X\"*$F(F)
\"$A)*$F(\"\"&\"%;>*$F(\"\"%\"%LB*$F(\"\"$\"%U:*$F(\"\"#\"$0&F(\"#b!\"
\"F'F=F=" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"$!H,$*&,&\"\"\"F'%\"tGF'
\"\"',2*$F(\"\"(\"$X\"*$F(F)\"$A)*$F(\"\"&\"%;>*$F(\"\"%\"%LB*$F(\"\"$
\"%U:*$F(\"\"#\"$0&F(\"#b!\"\"F'F=F=" }}{PARA 11 "" 1 "" {XPPMATH 20 "
6$\"$\"H,$*&,&\"\"\"F'%\"tGF'\"\"',2*$F(\"\"(\"$Y\"*$F(F)\"$F)*$F(\"\"
&\"%E>*$F(\"\"%\"%VB*$F(\"\"$\"%Z:*$F(\"\"#\"$1&F(\"#b!\"\"F'F=F=" }}
{PARA 7 "" 1 "" {TEXT -1 32 "Warning, computation interrupted" }}}
{EXCHG {PARA 0 "> " 0 "" {MPLTEXT 1 0 26 "primesSmallerOrEqual(291);" 
}}{PARA 11 "" 1 "" {XPPMATH 20 "6#\"#h" }}}{EXCHG {PARA 0 "> " 0 "" 
{MPLTEXT 1 0 6 "146*2;" }}{PARA 11 "" 1 "" {XPPMATH 20 "6#\"$#H" }}}
{EXCHG {PARA 0 "> " 0 "" {MPLTEXT 1 0 6 "145*2;" }}{PARA 11 "" 1 "" 
{XPPMATH 20 "6#\"$!H" }}}{EXCHG {PARA 0 "> " 0 "" {MPLTEXT 1 0 26 "pri
mesSmallerOrEqual(119);" }}{PARA 11 "" 1 "" {XPPMATH 20 "6#\"#I" }}}
{EXCHG {PARA 0 "> " 0 "" {MPLTEXT 1 0 5 "61-6;" }}{PARA 11 "" 1 "" 
{XPPMATH 20 "6#\"#b" }}}{EXCHG {PARA 0 "> " 0 "" {MPLTEXT 1 0 14 "GetS
ol(291,1);" }}{PARA 11 "" 1 "" {XPPMATH 20 "6#\"$Y\"" }}}{EXCHG {PARA 
0 "> " 0 "" {MPLTEXT 1 0 31 "seq([i,GetSol(291,i)],i=1..70);" }}{PARA 
12 "" 1 "" {XPPMATH 20 "6bo7$\"\"\"\"$Y\"7$\"\"#\"#(*7$\"\"$\"#y7$\"\"
%\"#n7$\"\"&\"#h7$\"\"'\"#d7$\"\"(\"#b7$\"\")\"#a7$\"\"*\"#`7$\"#5\"#_
7$\"#6\"#^7$\"#7\"#]7$\"#8\"#\\7$\"#9\"#[7$\"#:\"#Z7$\"#;\"#Y7$\"#<\"#
X7$\"#=\"#W7$\"#>\"#V7$\"#?\"#U7$\"#@\"#T7$\"#A\"#S7$\"#B\"#R7$\"#C\"#
Q7$\"#D\"#P7$\"#E\"#O7$\"#F\"#N7$\"#G\"#M7$\"#H\"#L7$\"#I\"#K7$\"#JFhp
7$FfpFep7$FcpFbp7$F`pF_p7$F]pF\\p7$FjoFio7$FgoFfo7$FdoFco7$FaoF`o7$F^o
F]o7$F[oFjn7$FhnFgn7$FenFZ7$FXFW7$FUFT7$FRFQ7$FOFN7$FLFK7$FIFH7$FFFE7$
FCFB7$F@F?7$F=F<7$F:F97$F7F67$\"#cF37$F4F07$\"#eF-7$\"#fF*7$\"#gF'7$F1
F$7$\"#i\"\"!7$\"#jF]s7$\"#kF]s7$\"#lF]s7$\"#mF]s7$F.F]s7$\"#oF]s7$\"#
pF]s7$\"#qF]s" }}}{EXCHG {PARA 0 "> " 0 "" {MPLTEXT 1 0 31 "sum('GetSo
l(291,i)','i'=1..70);" }}{PARA 11 "" 1 "" {XPPMATH 20 "6#\"%Y?" }}}
{EXCHG {PARA 11 "" 1 "" {XPPMATH 20 "6#\"#n" }}}{EXCHG {PARA 0 "> " 0 
"" {MPLTEXT 1 0 2 "i;" }}{PARA 11 "" 1 "" {XPPMATH 20 "6#%\"iG" }}}
{EXCHG {PARA 11 "" 1 "" {XPPMATH 20 "6#\"#d" }}}{EXCHG {PARA 11 "" 1 "
" {XPPMATH 20 "6#\"#b" }}}{EXCHG {PARA 0 "> " 0 "" {MPLTEXT 1 0 2 "i;
" }}{PARA 11 "" 1 "" {XPPMATH 20 "6#\"$#H" }}}{EXCHG {PARA 0 "> " 0 "
" {MPLTEXT 1 0 5 "i:=i;" }}{PARA 11 "" 1 "" {XPPMATH 20 "6#>%\"iG\"$#H
" }}}{EXCHG {PARA 11 "" 1 "" {XPPMATH 20 "6#\"#_" }}}{EXCHG {PARA 0 ">
 " 0 "" {MPLTEXT 1 0 4 "?sum" }}}{EXCHG {PARA 0 "> " 0 "" {MPLTEXT 1 
0 9 "?unassign" }}}{EXCHG {PARA 0 "> " 0 "" {MPLTEXT 1 0 14 "unassign(
'i');" }}}{EXCHG {PARA 0 "> " 0 "" {MPLTEXT 1 0 73 "expr:=(1+t)^r(n)/(
1-t^2*(sum('(1+t)^(i-1)*c[n,r(n)+i-1]', 'i'=1..r(n))));" }}{PARA 11 "
" 1 "" {XPPMATH 20 "6#>%%exprG*&),&\"\"\"F(%\"tGF(-%\"rG6#%\"nGF(,&F(F
(*&F)\"\"#-%$sumG6$*&)F',&%\"iGF(!\"\"F(F(&%\"cG6$F-,(F*F(F7F(F8F(F(/F
7;F(F*F(F8F8" }}}{EXCHG {PARA 0 "> " 0 "" {MPLTEXT 1 0 15 "simplify(ex
pr);" }}{PARA 11 "" 1 "" {XPPMATH 20 "6#,$*&),&\"\"\"F'%\"tGF'-%\"rG6#
%\"nGF',&!\"\"F'*&F(\"\"#-%$sumG6$*&)F&,&%\"iGF'F.F'F'&%\"cG6$F,,(F)F'
F7F'F.F'F'/F7;F'F)F'F'F.F." }}}{EXCHG {PARA 0 "> " 0 "" {MPLTEXT 1 0 
0 "" }}}{EXCHG {PARA 0 "> " 0 "" {MPLTEXT 1 0 5 "?subs" }}}{EXCHG 
{PARA 0 "> " 0 "" {MPLTEXT 1 0 0 "" }}}{EXCHG {PARA 0 "> " 0 "" 
{MPLTEXT 1 0 74 "exp100 := subs([r(100) = primesSmallerOrEqual(100)],s
ubs([n=100], expr)); " }}{PARA 11 "" 1 "" {XPPMATH 20 "6#>%'exp100G*&,
&\"\"\"F'%\"tGF'\"#D,&F'F'*&F(\"\"#-%$sumG6$*&)F&,&%\"iGF'!\"\"F'F'&%
\"cG6$\"$+\",&\"#CF'F3F'F'/F3;F'F)F'F4F4" }}}{EXCHG {PARA 0 "> " 0 "" 
{MPLTEXT 1 0 76 "exp100c := (1+t)^25/(1-t^2*sum('(1+t)^(i-1)*GetSol(10
0,25-i+1)','i'=1..25));" }}{PARA 12 "" 1 "" {XPPMATH 20 "6#>%(exp100cG
*&,&\"\"\"F'%\"tGF'\"#D,&F'F'*&F(\"\"#,T\"\"$F'F(F,*$F&F,F.*$F&\"#<\"#
=*$F&F2\"#>*$F&F4\"#?*$F&F6\"#@*$F&\"#7\"#8*$F&F;\"#9*$F&F=\"#:*$F&F?
\"#;*$F&FAF1*$F&\"#6F:*$F&\"\"(\"\")*$F&FG\"\"**$F&FI\"#5*$F&FKFD*$F&
\"\"%\"\"&*$F&FO\"\"'*$F&FQFF*$F&F.FN*$F&F8\"#A*$F&FU\"#E*$F&\"#B\"#L*
$F&\"#C\"#]F'!\"\"Fhn" }}}{EXCHG {PARA 0 "> " 0 "" {MPLTEXT 1 0 48 "su
m('(1+t)^(i-1)*GetSol(100,25-i+1)','i'=1..25);" }}{PARA 12 "" 1 "" 
{XPPMATH 20 "6#,T\"\"$\"\"\"%\"tG\"\"#*$,&F%F%F&F%F'F$*$F)\"#<\"#=*$F)
F,\"#>*$F)F.\"#?*$F)F0\"#@*$F)\"#7\"#8*$F)F5\"#9*$F)F7\"#:*$F)F9\"#;*$
F)F;F+*$F)\"#6F4*$F)\"\"(\"\")*$F)FA\"\"**$F)FC\"#5*$F)FEF>*$F)\"\"%\"
\"&*$F)FI\"\"'*$F)FKF@*$F)F$FH*$F)F2\"#A*$F)FO\"#E*$F)\"#B\"#L*$F)\"#C
\"#]" }}}{EXCHG {PARA 0 "> " 0 "" {MPLTEXT 1 0 15 "GetSol(100,26);" }}
{PARA 11 "" 1 "" {XPPMATH 20 "6#\"\"!" }}}{EXCHG {PARA 0 "> " 0 "" 
{MPLTEXT 1 0 18 "simplify(exp100c);" }}{PARA 11 "" 1 "" {XPPMATH 20 "6
#,$*&,&\"\"\"F&%\"tGF&\"\"$,,*$F'\"\"%\"#]*$F'F(\"$L\"*$F'\"\"#\"$4\"F
'\"#A!\"\"F&F3F3" }}}{EXCHG {PARA 0 "> " 0 "" {MPLTEXT 1 0 0 "" }}}}
{MARK "33 0 0" 0 }{VIEWOPTS 1 1 0 1 1 1803 }


==> anc/code/sage/asymptotics_Cn.py <==
#!/usr/bin/env python3
# asymptotics_Cn.py -- large-scale numerics for C_n, the number of minimal
# generators of the truncation ideal I_n of Snellman (2000).
#
# The direct enumeration in recompute_truncations.sage is O(n * p_{pi(n)}) and
# dies well before n = 10^4.  A182843 (which this sequence turns out to be,
# shifted) carries an increment formula due to Fintan Costello:
#
#     C_n - C_{n-1} = [n is prime] + (pi(lpf(n)) - 1)
#
# That is verified here against the direct enumeration for n <= 200 before
# being used to sieve out to 10^7 -- the point being to see how C_n/n actually
# behaves, since the paper's own table stops at n = 30.
#
# Changelog (reverse chronological):
#   2026-08-25  Claude-Code-6d5c5b66 (jts-pc) -- initial version.

import sys
from sympy import factorint, primepi, prime

# ------------------------------------------------- direct (slow, trustworthy)
def C_direct(n):
    r = int(primepi(n)); pr = prime(r)
    c = 0
    for W in range(n + 1, n * pr + 1):
        ps = sorted(factorint(W))
        if ps[-1] <= n and W <= n * ps[0]:
            c += 1
    return c

# ------------------------------------------------------ sieve (fast)
def sieve_lpf(N):
    """lpf[i] = least prime factor of i, and a list of primes up to N."""
    lpf = [0] * (N + 1)
    for i in range(2, N + 1):
        if lpf[i] == 0:
            for j in range(i, N + 1, i):
                if lpf[j] == 0:
                    lpf[j] = i
    return lpf

def C_sieve(N):
    lpf = sieve_lpf(N)
    # pi_index[p] = index of prime p (p_1 = 2 -> 1)
    idx, k = {}, 0
    for i in range(2, N + 1):
        if lpf[i] == i:
            k += 1; idx[i] = k
    out = [0] * (N + 1)
    cur = 0
    for n in range(2, N + 1):
        cur += (1 if lpf[n] == n else 0) + (idx[lpf[n]] - 1)
        out[n] = cur
    return out

if __name__ == "__main__":
    print("[verify] sieve recurrence vs. direct enumeration, n = 2..200")
    S = C_sieve(200)
    bad = [n for n in range(2, 201) if S[n] != C_direct(n)]
    print("   mismatches:", bad if bad else "NONE -- recurrence confirmed")
    if bad:
        sys.exit(1)

    N = 10 ** 7
    print("\n[sieve] computing C_n up to n = %d ..." % N)
    S = C_sieve(N)
    print("\n   n        C_n            C_n/n     C_n/(n*loglog n)")
    from math import log
    for n in [10, 30, 100, 300, 1000, 3000, 10**4, 3*10**4, 10**5,
              3*10**5, 10**6, 3*10**6, 10**7]:
        ll = log(log(n)) if n > 3 else 1.0
        print("   %-9d %-14d %-9.4f %.4f" % (n, S[n], S[n] / n, S[n] / (n * ll)))
    print("\n   C_n for n = 2..30:", S[2:31])


==> anc/code/sage/compare_fig2.py <==
#!/usr/bin/env python3
# compare_fig2.py -- parse the paper's own tabCg.tex (Figure 2, the numbers
# C_{n,i,d} printed as u^{-2} sum_d C_{n,i,d} u^d) and compare it, row by row
# and cell by cell, against a freshly recomputed version.  Companion to
# recompute_truncations.sage, which only spot-checked six rows.
#
# Changelog (reverse chronological):
#   2026-08-25  Claude-Code-6d5c5b66 (jts-pc) -- initial version.

import re, sys
from sympy import symbols, sympify, expand, factorint, primepi, prime

u = symbols('u')

def Omega(w):  return sum(factorint(w).values())

def minimal_generators(n):
    r = int(primepi(n)); pr = prime(r)
    out = []
    for W in range(n + 1, n * pr + 1):
        ps = sorted(factorint(W))
        if ps[-1] > n: continue
        if W <= n * ps[0]:
            out.append((W, int(primepi(ps[0])), Omega(W)))
    return out

def mine(n):
    r = int(primepi(n)); cells = []
    G = minimal_generators(n)
    for v in range(1, r + 1):
        cells.append(expand(sum(u ** (d - 2) for (_, vv, d) in G if vv == v)))
    return cells

def parse_table(path):
    txt = open(path).read()
    txt = txt[txt.index(r'\hline') + 6:]
    txt = txt[txt.index(r'\hline') + 6:]          # skip the header row
    txt = txt.split(r'\end')[0]
    txt = txt.replace('\n', '').replace(r'\hline', '')
    rows = {}
    for raw in re.split(r'\\\\', txt):
        raw = raw.strip()
        if not raw: continue
        cells = [c.strip() for c in raw.split('&')]
        n = int(cells[0])
        vals = []
        for c in cells[1:]:
            c = c.replace(r'\,', '*').replace('{', '(').replace('}', ')')
            c = re.sub(r'\)\^\(', ')**(', c)
            vals.append(expand(sympify(c)))
        rows[n] = vals
    return rows

paper = parse_table(sys.argv[1] if len(sys.argv) > 1 else 'article/tabCg.tex')
bad = []
for n in sorted(paper):
    p, m = paper[n], mine(n)
    if p != m:
        bad.append((n, p, m))
print("rows parsed from tabCg.tex: %s" % sorted(paper))
print("mismatches: %s" % (bad if bad else "NONE -- Figure 2 reproduced exactly, all %d rows" % len(paper)))


==> anc/code/sage/independent_check_op21.py <==
# Changelog (reverse-chronological)
# 2026-08-27 - added an explicit check of the manuscript's Lemma 21 (the exact splitting
#   S_2 = T - (P-1)P(2P-1)/6 with T = sum_j (j-1) pi(n/p_j)).  An adversarial review found
#   that the six-stage report verifies Lemma 20's closed form and NOT Lemma 21's -- the two
#   look alike but are different statements, and nothing in runs/ covered the second.  Note
#   also that the six-stage report uses the name T(n) for an unrelated quantity,
#   (9/8) pi(n^{1/3})^4, in its Omega >= 3 table.
# 2026-08-27 - Claude: created. An independent re-check of the subagent's Open Problem 21 result,
#   written without reference to code/openproblem21_asymptotics.py: a plain lpf sieve, S(n) and its
#   semiprime part S_2(n) summed directly, compared against A(n) = (2/3)pi(sqrt n)^3. Also
#   reproduces C_n for n = 10^6 and 10^7 as a check on the sieve itself, against Table 1 of the
#   manuscript. Needs numpy, so run under `sage` -- the system python here has neither numpy nor
#   matplotlib.

import numpy as np

def lpf_sieve(N):
    lpf = np.zeros(N + 1, dtype=np.int32)
    for i in range(2, int(N**0.5) + 1):
        if lpf[i] == 0:
            lpf[i*i::i] = np.where(lpf[i*i::i] == 0, i, lpf[i*i::i])
    rest = np.arange(N + 1, dtype=np.int32)
    lpf = np.where(lpf == 0, rest, lpf)
    return lpf

for N in [10**6, 10**7]:
    lpf = lpf_sieve(N)
    x = np.arange(N + 1)
    isprime = (lpf == x) & (x >= 2)
    # pi(m) for m <= N
    pi = np.cumsum(isprime.astype(np.int64))
    composite = (x >= 4) & ~isprime
    # S(n) = sum over composite x<=n of (pi(lpf x) - 1)
    S = int(np.sum(pi[lpf[composite]] - 1))
    # semiprime part: x = p*q with p = lpf x, q = x/p prime
    co = x[composite]
    cof = co // lpf[composite]
    semi = isprime[cof]
    S2 = int(np.sum(pi[lpf[composite]][semi] - 1))
    P = int(pi[int(N**0.5)])
    A = (2.0/3.0) * P**3
    Cn_minus = S  # this IS C_n - binom(pi(n)+1,2)
    print(f"n=10^{len(str(N))-1}: S={S:>14,}  S2={S2:>14,}  Omega>=3 part={S-S2:>12,}")
    print(f"          pi(sqrt n)={P},  A=(2/3)pi(sqrt n)^3={A:,.0f}")
    print(f"          S2/A = {S2/A:.4f}   S/A = {S/A:.4f}   S*log^3(n)/n^1.5 = {S*np.log(N)**3/N**1.5:.3f}")
    # cross-check against the manuscript's Table 1 where available
    from math import comb
    pin = int(pi[N])
    print(f"          C_n = binom(pi(n)+1,2)+S = {comb(pin+1,2)+S:,}   (pi(n)={pin})")
    # Lemma 21, the exact splitting, checked as its own statement rather than inferred
    # from Lemma 20: with p_1 < ... < p_P the primes <= sqrt n, pi(p_j) = j exactly, so
    #     S_2(n) = sum_j (j-1) pi(n/p_j)  -  (P-1)P(2P-1)//6.
    sq = list(x[isprime])
    P = int(pi[int(N**0.5)])
    primes_le_sqrt = [int(q) for q in sq if q * q <= N]
    T = sum((j + 1 - 1) * int(pi[N // p]) for j, p in enumerate(primes_le_sqrt))
    square_sum = (P - 1) * P * (2 * P - 1) // 6
    print(f"          Lemma 21:  T={T:,}  -  (P-1)P(2P-1)/6={square_sum:,}  =  {T-square_sum:,}")
    print(f"                     S_2 = {S2:,}   identity holds: {T - square_sum == S2}")
    print()


==> anc/code/sage/openproblem21_asymptotics.py <==
#!/usr/bin/env python3
# openproblem21_asymptotics.py -- the analytic number theory of Open Problem 21
# of the manuscript (article/truncations-revisited.tex).
#
# The quantity under study is the error term of Theorem 18 (thm:asymp),
#
#     S(n) = C_n - binom(pi(n)+1, 2)
#          = sum_{x <= n, x composite} ( pi(lpf x) - 1 )
#          = sum_{j >= 2} (j-1) * #{ x <= n : x composite, lpf x = p_j },
#
# for which the manuscript proves only S(n) = O(n^{3/2}/log n) and observes
# numerically that the truth "appears to be of order n^{3/2}/log^3 n".
#
# The claim tested here is the sharper
#
#     S(n) ~ (2/3) * pi(sqrt n)^3 ~ (16/3) * n^{3/2} / log^3 n .
#
# The first form is the numerically useful one: the 1/log n expansion of the
# second has a large coefficient (6/log n at second order), so the raw ratio
# S(n) log^3(n) / n^{3/2} is still around 10 at n = 10^9 and converges to
# 16/3 = 5.333... far too slowly to be convincing on its own.
#
# Stages (each prints its own table; run "all" for the full report):
#
#   sieve  -- S(n) exactly on a logarithmic grid up to NMAX, by a segmented
#             least-prime-factor sieve.  Records pi(n) and the pi(n/p) that
#             stage "split" needs.  Also re-derives C_n and diffs it against
#             Table 1 of the manuscript.
#   brute  -- the same S(n) for small n by two *different* routes (sympy
#             factorint; a plain unsegmented smallest-prime-factor sieve), and
#             a direct enumeration of the semiprime part, as checks.
#   split  -- S(n) = S_2(n) + S_{>=3}(n), S_2 the part from semiprimes.
#             Checks the closed form
#                 S_2(n) = sum_{p <= sqrt n} (pi(p)-1) (pi(n/p) - pi(p) + 1)
#             and that S_{>=3}(n) = O(n^{4/3}/log^2 n), i.e. is negligible.
#   lucy   -- S_2(n) *exactly* for n up to 10^14, via Lucy_Hedgehog's O(n^{3/4})
#             prime-counting recursion, which computes pi(n//i) for every i at
#             once -- precisely the values the closed form needs.  Independent
#             of the sieve, and overlaps it at n <= 10^9 for cross-checking.
#   model  -- the smooth model
#                 Q(n) = int_2^{sqrt n} (Li(t)-1)(Li(n/t)-Li(t)+1) dt/log t
#             by quadrature, against the exact S_2(n), with the two intermediate
#             quantities E and D that separate "pi -> Li" from "sum -> integral".
#   const  -- Q(n) log^3(n) / n^{3/2} for n up to 10^4000, checking that the
#             model itself converges to 16/3.  The integral is evaluated in a
#             normalised form in which every quantity is O(1), so 50 digits
#             suffice at any n.  This is the leg no sieve could reach.
#
# Needs a Python with numpy, mpmath and sympy.  SageMath bundles all three; ask it where
# its interpreter is with
#   sage -c "import sys; print(sys.executable)"
# and then, from inside runs/,
#   <that python> ../code/sage/openproblem21_asymptotics.py all 1e9 REPORT-openproblem21.txt
#
# Not `sage <script>`: SageMath's front end preparses the file and does not forward
# command-line arguments, so any script taking arguments -- this one and compare_fig2.py --
# must be handed to a Python interpreter directly.
#
# The stages are independent; `sieve` and `split` alone reproduce everything the
# manuscript's Lemmas 20-21 rest on, in seconds.  The full run above takes about six
# minutes and ~2 GB, almost all of it the n = 10^14 pass of the `lucy` stage.
#
# Changelog (reverse-chronological):
#   2026-08-27  Claude-Code-c6452f57 (jts-pc) -- split the model stage's error
#               into its two sources (pi -> Li, and sum over primes -> dt/log t);
#               added the Omega >= 3 remainder table to the split stage.
#   2026-08-27  Claude-Code-c6452f57 (jts-pc) -- added the Lucy_Hedgehog stage,
#               which reaches n = 10^14 where the sieve stops at 10^9; normalised
#               the quadrature so that 50 digits suffice at arbitrary n.
#   2026-08-27  Claude-Code-c6452f57 (jts-pc) -- initial version.

import sys
import time
from math import isqrt, log, comb

import numpy as np

OUT = sys.stdout


def emit(s=""):
    OUT.write(s + "\n")
    OUT.flush()
    if OUT is not sys.stdout:
        print(s, flush=True)


def banner(title):
    emit()
    emit("=" * 104)
    emit("STAGE " + title)
    emit("=" * 104)
    emit()


def fmt(x, w=0):
    return f"{x:,}".rjust(w)


# --------------------------------------------------------------------------
# basic sieving
# --------------------------------------------------------------------------


def primes_upto(m):
    """Plain sieve of Eratosthenes; np.int64 array of the primes <= m."""
    if m < 2:
        return np.zeros(0, dtype=np.int64)
    s = np.ones(m + 1, dtype=bool)
    s[:2] = False
    for i in range(2, isqrt(m) + 1):
        if s[i]:
            s[i * i:: i] = False
    return np.flatnonzero(s).astype(np.int64)


# --------------------------------------------------------------------------
# stage "sieve": exact S(n) by a segmented least-prime-factor sieve
# --------------------------------------------------------------------------


def segmented_S(nmax, queries, seg=1 << 22, verbose=True):
    """Exact S(n) and pi(n) at every n in `queries`.

    The segment array holds, for each x, the 0-based index i of lpf(x) when x
    is composite -- which is exactly the weight pi(lpf x) - 1 -- and -1 when x
    is prime.  Marking multiples of p from p*p upwards, in increasing p, and
    only where the cell is still -1, deposits the *least* prime factor.
    """
    qs = sorted(set(int(q) for q in queries if 1 <= q <= nmax))
    base = [int(p) for p in primes_upto(isqrt(nmax) + 1)]
    out_S, out_pi = {}, {}
    runS = runpi = 0
    qi = 0
    t0 = time.time()
    lo = 1
    while lo <= nmax:
        hi = min(lo + seg, nmax + 1)
        arr = np.full(hi - lo, -1, dtype=np.int32)
        for i, p in enumerate(base):
            if p * p >= hi:
                break
            start = max(p * p, ((lo + p - 1) // p) * p)
            if start >= hi:
                continue
            view = arr[start - lo:: p]        # basic slice => a genuine view
            view[view == -1] = i              # weight pi(p) - 1 = i (0-based)
        if lo == 1:
            arr[0] = -2                       # x = 1 is neither prime nor composite
        seg_qs = []
        while qi < len(qs) and qs[qi] < hi:
            seg_qs.append(qs[qi])
            qi += 1
        w = np.where(arr >= 0, arr, 0).astype(np.int64)
        if seg_qs:
            wcum = np.cumsum(w)
            pcum = np.cumsum((arr == -1).astype(np.int64))
            for q in seg_qs:
                out_S[q] = int(runS + wcum[q - lo])
                out_pi[q] = int(runpi + pcum[q - lo])
            runS, runpi = int(wcum[-1]) + runS, int(pcum[-1]) + runpi
        else:
            runS += int(w.sum())
            runpi += int((arr == -1).sum())
        if verbose and hi - 1 >= lo and (lo // seg) % 16 == 0:
            print(f"    ... sieved to {hi-1:,}  ({time.time()-t0:.1f}s)", flush=True)
        lo = hi
    return out_S, out_pi


# --------------------------------------------------------------------------
# stage "lucy": pi(n//i) for all i, in O(n^{3/4})
# --------------------------------------------------------------------------


def lucy_pi(n):
    """Lucy_Hedgehog's prime-counting recursion, vectorised.

    Returns (small, large) with
        small[i] = pi(i)      for 0 <= i <= r = isqrt(n),
        large[i] = pi(n // i) for 1 <= i <= r.
    Both are exact.  The recursion is the Legendre/Meissel sieve carried out on
    the O(sqrt n) distinct values of n//i.
    """
    r = isqrt(n)
    small = np.arange(r + 1, dtype=np.int64) - 1
    small[0] = 0
    large = np.zeros(r + 1, dtype=np.int64)
    idx = np.arange(1, r + 1, dtype=np.int64)
    large[1:] = n // idx - 1
    for p in range(2, r + 1):
        if small[p] == small[p - 1]:
            continue                                   # p composite
        sp = small[p - 1]                              # pi(p-1)
        p2 = p * p
        lim = min(r, n // p2)
        if lim >= 1:
            i = np.arange(1, lim + 1, dtype=np.int64)
            d = i * p
            vals = np.empty(lim, dtype=np.int64)
            m = d <= r
            vals[m] = large[d[m]]
            nm = ~m
            if nm.any():
                vals[nm] = small[n // d[nm]]
            large[1:lim + 1] -= vals - sp
        if p2 <= r:
            j = np.arange(p2, r + 1, dtype=np.int64)
            small[p2:] -= small[j // p] - sp
    return small, large


def S2_from_pi(n, small, large):
    """S_2(n) = sum over primes p <= sqrt n of (pi(p)-1)(pi(n/p) - pi(p) + 1).

    This is exactly the contribution to S(n) of the semiprimes x = p*q, p <= q.
    """
    r = isqrt(n)
    isp = np.zeros(r + 1, dtype=bool)
    isp[2:] = small[2:] > small[1:-1]
    p = np.flatnonzero(isp)
    pip = small[p].astype(object)               # exact python ints
    pinp = large[p].astype(object)
    return int(sum((pip - 1) * (pinp - pip + 1)))


# --------------------------------------------------------------------------
# the smooth model, in normalised form
# --------------------------------------------------------------------------


def model_ratio(n, mp, W=45):
    """Return Q(n) / n^{3/2}, where

        Q(n) = int_2^{sqrt n} (Li(t) - 1) (Li(n/t) - Li(t) + 1) dt / log t

    and Li(x) = li(x) - li(2).  Substituting t = X e^{-a} with X = sqrt(n) and
    M = (log n)/2 turns this into

        X^3 int_0^{min(W, M-log 2)} (u - 1/X)(v - u + 1/X) e^{-a}/(M-a) da,
        u = Li(X e^{-a})/X,   v = Li(X e^{a})/X,

    whose integrand is O(1) and decays like e^{-a}; the tail beyond a = W is
    of relative size e^{-W}.  So a fixed 50 digits suffice for every n.
    """
    n = mp.mpf(n)
    M = mp.log(n) / 2
    X = mp.sqrt(n)
    li2 = mp.li(2)
    top = min(mp.mpf(W), M - mp.log(2))

    def f(a):
        u = (mp.li(X * mp.e**(-a)) - li2) / X
        v = (mp.li(X * mp.e**(a)) - li2) / X
        return (u - 1 / X) * (v - u + 1 / X) * mp.e**(-a) / (M - a)

    pts = [p for p in [mp.mpf(0), mp.mpf(1), mp.mpf(4), mp.mpf(12)] if p < top] + [top]
    return mp.quad(f, pts)


# --------------------------------------------------------------------------
# stages
# --------------------------------------------------------------------------


def log_grid(nmax, per_decade=8, lo=100):
    g = set(int(round(10 ** (k / per_decade)))
            for k in range(per_decade * 2, int(round(per_decade * log(nmax, 10))) + 1))
    g |= set(10 ** k for k in range(2, int(log(nmax, 10) + 1e-9) + 1))
    g.add(nmax)
    return sorted(x for x in g if lo <= x <= nmax)


def stage_sieve(nmax):
    grid = log_grid(nmax)
    decades = [g for g in grid if g in (10 ** k for k in range(4, 14))] + [nmax]
    decades = sorted(set(d for d in decades if d >= 10 ** 4))
    base = [int(p) for p in primes_upto(isqrt(nmax) + 1)]
    extra = set()
    for n0 in decades:
        for p in base:
            if p * p > n0:
                break
            extra.add(n0 // p)
    extra |= set(isqrt(g) for g in grid)
    for g in decades:                       # floor(g^{1/3}), for the Omega>=3 table
        c = int(round(g ** (1.0 / 3.0)))
        while (c + 1) ** 3 <= g:
            c += 1
        while c ** 3 > g:
            c -= 1
        extra.add(c)
    print(f"  segmented sieve to {nmax:,}: {len(grid)} grid points, "
          f"{len(extra)} auxiliary pi-queries", flush=True)
    t0 = time.time()
    S, PI = segmented_S(nmax, set(grid) | extra)
    print(f"  ... done in {time.time()-t0:.1f}s", flush=True)

    banner("sieve -- exact S(n) = C_n - binom(pi(n)+1,2), segmented lpf sieve")
    emit("  A(n) := (2/3) pi(sqrt n)^3   [the claimed asymptotic, with exact prime counts]")
    emit("  B(n) := (16/3) n^{3/2}/log^3 n   [the same claim after substituting PNT]")
    emit()
    emit("  n                    pi(n)          S(n)                    C_n"
         "                         S/B        S/A")
    emit("  " + "-" * 102)
    for n in grid:
        s, r = S[n], PI[n]
        L = log(n)
        A = (2.0 / 3.0) * PI[isqrt(n)] ** 3
        B = (16.0 / 3.0) * n ** 1.5 / L ** 3
        emit(f"  {fmt(n,16)} {fmt(r,14)} {fmt(s,20)} {fmt(s + comb(r+1,2),26)}"
             f"  {s/B:10.5f} {s/A:10.5f}")
    return S, PI, grid, decades


def stage_brute(nmax_sympy=20000, nmax_spf=2 * 10 ** 6):
    banner("brute -- independent recomputation of S(n) by two further routes")
    from sympy import factorint, primepi

    print(f"  sympy factorint route to {nmax_sympy:,} ...", flush=True)
    A = [0] * (nmax_sympy + 1)
    A2 = [0] * (nmax_sympy + 1)          # semiprime part, for the split stage
    run = run2 = 0
    for x in range(2, nmax_sympy + 1):
        f = factorint(x)
        om = sum(f.values())
        if om >= 2:
            w = int(primepi(min(f))) - 1
            run += w
            if om == 2:
                run2 += w
        A[x] = run
        A2[x] = run2

    print(f"  unsegmented spf-sieve route to {nmax_spf:,} ...", flush=True)
    spf = np.zeros(nmax_spf + 1, dtype=np.int64)
    for i in range(2, isqrt(nmax_spf) + 1):
        if spf[i] == 0:
            sl = spf[i * i:: i]
            sl[sl == 0] = i
    isprime = np.zeros(nmax_spf + 1, dtype=bool)
    isprime[2:] = spf[2:] == 0
    spf[2:][isprime[2:]] = np.arange(2, nmax_spf + 1)[isprime[2:]]
    pitab = np.cumsum(isprime)
    w = np.zeros(nmax_spf + 1, dtype=np.int64)
    comp = np.zeros(nmax_spf + 1, dtype=bool)
    comp[2:] = ~isprime[2:]
    w[comp] = pitab[spf[comp]] - 1
    B = np.cumsum(w)

    bad = [x for x in range(2, nmax_sympy + 1) if A[x] != int(B[x])]
    emit(f"  sympy factorint vs unsegmented spf sieve, every n <= {nmax_sympy:,}:"
         f"  {'AGREE' if not bad else 'DISAGREE at ' + str(bad[:8])}")

    print(f"  segmented route to {nmax_spf:,} ...", flush=True)
    qs = sorted(set(list(range(2, 3001)) + [10 ** k for k in range(2, 7)] + [nmax_spf]))
    C, PIc = segmented_S(nmax_spf, qs, seg=1 << 18, verbose=False)
    bad2 = [q for q in qs if C[q] != int(B[q])]
    emit(f"  segmented sieve vs unsegmented spf sieve, {len(qs)} values n <= {nmax_spf:,}:"
         f"  {'AGREE' if not bad2 else 'DISAGREE at ' + str(bad2[:8])}")

    # semiprime part: direct enumeration vs the closed form
    emit()
    emit("  Semiprime part S_2(n): direct enumeration (sympy Omega) vs the closed form")
    emit("  sum_{p <= sqrt n} (pi(p)-1)(pi(n/p) - pi(p) + 1):")
    emit()
    ok = True
    for n in [1000, 5000, 20000]:
        pr = [int(p) for p in primes_upto(isqrt(n))]
        cf = sum((i + 1 - 1) * (int(primepi(n // p)) - (i + 1) + 1) for i, p in enumerate(pr))
        emit(f"    n = {n:>6}:  direct {A2[n]:>10}   closed form {cf:>10}   "
             f"{'agree' if A2[n] == cf else 'DISAGREE'}")
        ok &= A2[n] == cf
    emit()

    emit("  Cross-check of C_n against Table 1 (tab:err) of the manuscript, computed")
    emit("  in an earlier session by an unrelated program:")
    emit()
    emit("    n        C_n (this run)          C_n (manuscript)        agree")
    emit("    " + "-" * 62)
    manuscript = {10 ** 2: 362, 10 ** 3: 14957, 10 ** 4: 769090,
                  10 ** 5: 46233662, 10 ** 6: 3084943710}
    for n, cm in sorted(manuscript.items()):
        cn = C[n] + comb(PIc[n] + 1, 2)
        emit(f"    10^{int(round(log(n,10)))}  {fmt(cn,20)}  {fmt(cm,20)}"
             f"        {'yes' if cn == cm else 'NO'}")
    return None


def stage_split(S, PI, decades):
    banner("split -- S(n) = S_2(n) + S_{>=3}(n)")
    emit("  S_2(n)     = sum_{p <= sqrt n} (pi(p)-1)(pi(n/p) - pi(p) + 1)   [x = p q, p <= q]")
    emit("  S_{>=3}(n) = S(n) - S_2(n)   [Omega(x) >= 3, which forces lpf(x) <= n^{1/3}]")
    emit()
    emit("  n                  S(n)                 S_2(n)             S_>=3(n)"
         "      S_>=3/S      S_2/A")
    emit("  " + "-" * 100)
    base = [int(p) for p in primes_upto(isqrt(max(decades)) + 1)]
    out = {}
    for n in decades:
        S2 = 0
        for i, p in enumerate(base):
            if p * p > n:
                break
            S2 += i * (PI[n // p] - i)
        rest = S[n] - S2
        A = (2.0 / 3.0) * PI[isqrt(n)] ** 3
        out[n] = (S2, rest)
        emit(f"  {fmt(n,14)} {fmt(S[n],20)} {fmt(S2,20)} {fmt(rest,16)}"
             f"  {rest/S[n]:11.6f} {S2/A:10.5f}")
    # the Omega >= 3 remainder in its own right: the trivial bound is
    # O(n^{4/3}/log^2 n), the same heuristic that gives 2/3 pi(sqrt n)^3 for
    # S_2 gives (9/8) pi(n^{1/3})^4 here.  Reported, not claimed.
    emit()
    emit("  The remainder S_{>=3}(n) in its own right.  T(n) := (9/8) pi(n^{1/3})^4 is what")
    emit("  the same saddle-point heuristic predicts; it is NOT verified by these numbers.")
    emit()
    emit("  n              S_>=3(n)          S_>=3 * log^4(n)/n^{4/3}   pi(n^{1/3})   S_>=3/T")
    emit("  " + "-" * 92)
    for n in decades:
        rest = out[n][1]
        c = int(round(n ** (1.0 / 3.0)))
        while (c + 1) ** 3 <= n:
            c += 1
        while c ** 3 > n:
            c -= 1
        pic = PI[c] if c in PI else int(np.searchsorted(np.array(base), c, 'right'))
        T = (9.0 / 8.0) * pic ** 4
        emit(f"  {fmt(n,14)} {fmt(rest,16)} {rest*log(n)**4/n**(4/3):26.3f}"
             f"   {fmt(pic,11)} {rest/T:10.5f}")
    return out


def stage_lucy(exps, sieve_S2=None):
    banner("lucy -- exact S_2(n) far beyond sieve range, via Lucy_Hedgehog prime counting")
    emit("  S_2(n) = sum_{p <= sqrt n} (pi(p)-1)(pi(n/p) - pi(p) + 1), computed from the")
    emit("  exact values pi(n//i) produced by an O(n^{3/4}) Legendre/Meissel recursion.")
    emit("  A(n) = (2/3) pi(sqrt n)^3;   B(n) = (16/3) n^{3/2}/log^3 n.")
    emit()
    emit("  n            pi(sqrt n)         S_2(n)                          "
         "S_2/B       S_2/A     vs sieve")
    emit("  " + "-" * 102)
    res = {}
    for k in exps:
        n = 10 ** k
        t0 = time.time()
        small, large = lucy_pi(n)
        s2 = S2_from_pi(n, small, large)
        pis = int(small[isqrt(n)])
        L = log(n)
        A = (2.0 / 3.0) * pis ** 3
        B = (16.0 / 3.0) * float(n) ** 1.5 / L ** 3
        chk = "-"
        if sieve_S2 and n in sieve_S2:
            chk = "agree" if sieve_S2[n][0] == s2 else "DISAGREE"
        res[n] = s2
        emit(f"  10^{k:<10d} {fmt(pis,12)} {fmt(s2,26)}  {s2/B:11.5f} {s2/A:11.5f}"
             f"     {chk:>8}   [{time.time()-t0:.0f}s]")
    return res


def stage_model(exact_S2):
    from mpmath import mp
    mp.dps = 50
    banner("model -- exact S_2(n) against the smooth model Q(n)")
    emit("  Q(n) = int_2^{sqrt n} (Li(t)-1)(Li(n/t)-Li(t)+1) dt/log t,  Li = offset li.")
    emit("  Q is the integral the derivation evaluates; the derivation says")
    emit("  Q(n) ~ (16/3) n^{3/2}/log^3 n, and this stage asks how fast Q(n) ~ S_2(n).")
    emit()
    emit("  Two intermediate quantities isolate the two approximations Q makes:")
    emit("    E(n) = sum_{p <= sqrt n} (pi(p)-1)(Li(n/p) - pi(p) + 1)   [only the inner pi -> Li]")
    emit("    D(n) = sum_{p <= sqrt n} (Li(p)-1)(Li(n/p) - Li(p) + 1)   [both pi -> Li]")
    emit("  so S_2 -> E -> D -> Q replaces pi by Li, then the sum over primes by dt/log t.")
    emit()
    emit("  n                  S_2(n)                    Q(n)          S_2/Q      S_2/E"
         "      S_2/D       D/Q     (Q-D)/n   (D-S_2)/n")
    emit("  " + "-" * 118)
    li2 = mp.li(2)
    for n in sorted(exact_S2):
        pr = [int(p) for p in primes_upto(isqrt(n))]
        pis = np.searchsorted(np.array(pr), np.array(pr), 'right')   # pi(p) for p in pr
        Q = model_ratio(n, mp) * mp.mpf(n) ** mp.mpf(1.5)
        D = mp.mpf(0)
        E = mp.mpf(0)
        for p, ip in zip(pr, pis):
            Lin = mp.li(mp.mpf(n) / p) - li2
            Lip = mp.li(p) - li2
            D += (Lip - 1) * (Lin - Lip + 1)
            E += (int(ip) - 1) * (Lin - int(ip) + 1)
        s2 = exact_S2[n]
        emit(f"  {fmt(n,16)} {fmt(s2,24)} {float(Q):>14.6e} {float(s2/Q):10.6f}"
             f" {float(s2/E):10.6f} {float(s2/D):10.6f} {float(D/Q):9.6f}"
             f" {float((Q-D)/n):11.4f} {float((D-s2)/n):11.4f}")


def stage_const():
    from mpmath import mp
    mp.dps = 50
    banner("const -- lim Q(n) log^3(n) / n^{3/2} = 16/3 ?")
    emit(f"  target 16/3 = {16/3:.12f}")
    emit("  last column: Q(n) / ((2/3) Li(sqrt n)^3), the smooth analogue of S_2/A.")
    emit()
    emit("  n              Q log^3 n / n^{3/2}    ratio to 16/3     Q/((2/3)Li(sqrt n)^3)")
    emit("  " + "-" * 84)
    for k in [3, 4, 6, 8, 10, 13, 16, 20, 30, 40, 60, 100, 150, 200, 300, 500,
              800, 1200, 2000, 4000]:
        n = mp.mpf(10) ** k
        q = model_ratio(n, mp)                    # = Q(n)/n^{3/2}
        L = mp.log(n)
        val = q * L ** 3
        LiX = (mp.li(mp.sqrt(n)) - mp.li(2)) / mp.sqrt(n)
        alt = q / (mp.mpf(2) / 3 * LiX ** 3)
        emit(f"  10^{k:<11d} {mp.nstr(val, 12):>18}   {float(val)/(16/3):15.9f}"
             f"   {float(alt):22.9f}")


def main():
    global OUT
    what = sys.argv[1] if len(sys.argv) > 1 else "all"
    nmax = int(float(sys.argv[2])) if len(sys.argv) > 2 else 10 ** 8
    lucy_exps = [int(x) for x in sys.argv[4].split(",")] if len(sys.argv) > 4 else \
        [6, 7, 8, 9, 10, 11, 12]
    if len(sys.argv) > 3 and sys.argv[3] != "-":
        OUT = open(sys.argv[3], "w")

    emit("REPORT-openproblem21.txt")
    emit("Open Problem 21 of the manuscript (article/truncations-revisited.tex): the exact order of")
    emit("    S(n) = C_n - binom(pi(n)+1,2) = sum_{x <= n composite} (pi(lpf x) - 1).")
    emit("Generated by code/openproblem21_asymptotics.py")
    emit(f"Run: {time.strftime('%Y-%m-%d %H:%M:%S')}    sieve nmax = {nmax:,}")

    S = PI = None
    sp = None
    if what in ("all", "sieve", "split", "model", "lucy"):
        S, PI, grid, decades = stage_sieve(nmax)
    if what in ("all", "brute"):
        stage_brute()
    if what in ("all", "split", "model", "lucy"):
        sp = stage_split(S, PI, decades)
    if what in ("all", "lucy"):
        stage_lucy(lucy_exps, sieve_S2=sp)
    if what in ("all", "model"):
        stage_model({n: v[0] for n, v in sp.items()})
    if what in ("all", "const"):
        stage_const()

    if OUT is not sys.stdout:
        OUT.close()


if __name__ == "__main__":
    main()


==> anc/code/sage/plot_Cnv_profile.sage <==
# Changelog (reverse-chronological)
# 2026-08-27 - Claude: font set to Computer Modern/serif to match amsart (matplotlib's
#   sans-serif default reads as foreign on the page).
# 2026-08-27 - Claude: created. Draws Figure 1 of "Truncations revisited": the profile
#   v -> C_{n,v} = Phi(n,p_v) against the line pi(n)-v+1, with v = ell_1(n) marked. The gap
#   between curve and line is E(n,v) of Corollary 6, and the point where the two part company
#   is what Proposition 15 and the clause-(2) remark are about. Run with `sage` (the system
#   python here has neither matplotlib nor numpy; Sage's does). Output is a vector PDF for
#   \includegraphics, written next to the manuscript.

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt

# Match amsart: Computer Modern, serif, at roughly the document's footnote size.
# matplotlib's sans-serif default reads as a foreign object on the page.
matplotlib.rcParams.update({
    "font.family": "serif",
    "font.serif": ["CMU Serif", "DejaVu Serif"],
    "mathtext.fontset": "cm",
    "font.size": 9,
    "axes.labelsize": 10,
    "xtick.labelsize": 9,
    "ytick.labelsize": 9,
})

N = 200
import sys
# Output path may be given as an argument; default is the current directory, so that
# `cd runs && sage ../code/sage/plot_Cnv_profile.sage` behaves like every other script.
outfile = sys.argv[1] if len(sys.argv) > 1 else "Cnv-profile.pdf"

primes = list(prime_range(2, N + 1))
r = len(primes)

def Phi(n, y):
    return len([m for m in range(1, n + 1) if all(q > y for q in prime_divisors(m))])

vs = list(range(1, r + 1))
C = [Phi(N, p) for p in primes]
line = [r - v + 1 for v in vs]
ell1 = len([p for p in primes if p != 2 and p * p <= N])

fig, ax = plt.subplots(figsize=(5.2, 3.2))
ax.plot(vs, line, color="0.55", linewidth=1.0, linestyle="--",
        label=r"$\pi(n)-v+1$", zorder=2)
ax.plot(vs, C, color="black", linewidth=1.2, marker="o", markersize=2.4,
        label=r"$C_{n,v}=\Phi(n,p_v)$", zorder=3)
ax.axvline(ell1, color="0.7", linewidth=0.8, zorder=1)
ax.annotate(r"$v=\ell_1(n)$", xy=(ell1, max(C) * 0.72),
            xytext=(ell1 + 1.5, max(C) * 0.72), fontsize=9, va="center")

ax.set_xlabel(r"$v$")
ax.set_ylabel(r"$C_{n,v}$")
ax.set_xlim(0.5, r + 0.5)
ax.set_ylim(0, max(C) * 1.06)
ax.legend(frameon=False, fontsize=9, loc="upper right")
ax.spines["top"].set_visible(False)
ax.spines["right"].set_visible(False)
fig.tight_layout(pad=0.3)
fig.savefig(outfile)

E = [c - l for c, l in zip(C, line)]
print(f"n = {N}, pi(n) = {r}, ell_1(n) = {ell1}")
print(f"C_(n,v), v=1..8 : {C[:8]}")
print(f"pi(n)-v+1       : {line[:8]}")
print(f"E(n,v) = C-line : {E[:12]}")
print(f"last v with E(n,v) > 0: {max(v for v, e in zip(vs, E) if e > 0)}  (should be ell_1(n) = {ell1})")
print(f"E(n,v) = 0 for all v > ell_1(n): {all(e == 0 for v, e in zip(vs, E) if v > ell1)}")
print(f"wrote {outfile}")


==> anc/code/sage/plot_S2_ratio.sage <==
# Changelog (reverse-chronological)
# 2026-08-27 - created.  Draws Figure 2 of the manuscript: S_2(n) / ((2/3) pi(sqrt n)^3)
#   against n on a logarithmic n-axis, illustrating that the ratio approaches 1 slowly and
#   NON-monotonically -- the point of the remark on the Buchstab route.  The values are the
#   exact ones from runs/REPORT-openproblem21.txt (10^4..10^9 from its `split` stage, which
#   sieves; 10^10..10^14 from its `lucy` stage, which counts primes by the O(n^{3/4})
#   recursion) and are not recomputed here, the expensive ones taking minutes.  Run under
#   SageMath, whose Python carries matplotlib.

# Output path may be given as an argument; by default the figure is written to the
# current directory, so that `cd runs && sage ../code/sage/plot_S2_ratio.sage` behaves
# like every other script here.  Pass ../article/S2-ratio.pdf to place it beside the
# manuscript.
import sys
outfile = sys.argv[1] if len(sys.argv) > 1 else "S2-ratio.pdf"

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt

matplotlib.rcParams.update({
    "font.family": "serif", "font.serif": ["CMU Serif", "DejaVu Serif"],
    "mathtext.fontset": "cm", "font.size": 9,
    "axes.labelsize": 10, "xtick.labelsize": 9, "ytick.labelsize": 9,
})

# (exponent k, S_2(10^k) / A(10^k)) with A(n) = (2/3) pi(sqrt n)^3
data = [(4, 1.00051), (5, 1.00217), (6, 1.05931), (7, 1.08534), (8, 1.04811),
        (9, 1.04923), (10, 1.03526), (11, 1.03129), (12, 1.02546),
        (13, 1.02041), (14, 1.01713)]
ks = [d[0] for d in data]
rs = [d[1] for d in data]

fig, ax = plt.subplots(figsize=(5.2, 3.0))
ax.axhline(1.0, color="0.55", linewidth=1.0, linestyle="--", zorder=2)
ax.plot(ks, rs, color="black", linewidth=1.2, marker="o", markersize=3.0, zorder=3)
ax.annotate("limit $1$", xy=(13.2, 1.0), xytext=(13.2, 1.006), fontsize=9, color="0.35")

ax.set_xlabel(r"$n$")
ax.set_ylabel(r"$S_2(n) \, / \, \frac{2}{3}\pi(\sqrt{n})^3$")
ax.set_xticks(range(4, 15, 2))
ax.set_xticklabels([r"$10^{%d}$" % k for k in range(4, 15, 2)])
ax.set_ylim(0.995, 1.095)
ax.spines["top"].set_visible(False)
ax.spines["right"].set_visible(False)
fig.tight_layout(pad=0.3)
fig.savefig(outfile)

print("peak at 10^%d, ratio %.5f" % (ks[rs.index(max(rs))], max(rs)))
# NOT "monotone from 10^7 onwards" -- it is not, and the caption says so: there is a
# second, smaller rise between 10^8 and 10^9.  Report the rises explicitly instead, so the
# diagnostic agrees with the figure rather than contradicting it.
rises = [(ks[i], ks[i+1]) for i in range(len(rs)-1) if rs[i+1] > rs[i]]
print("ratio rises across: " + ", ".join("10^%d->10^%d" % r for r in rises))
print("monotone decreasing after the last rise:",
      all(rs[i] > rs[i+1] for i in range(ks.index(rises[-1][1]), len(rs)-1)))
print("wrote %s" % outfile)


==> anc/code/sage/probe_boundary_case.sage <==
# probe_boundary_case.sage -- the single case the "p_v^2 >= n" lemma does not
# reach, namely v = ell_1(n)+1, plus the lower boundary v = ell_1(n).
#
# Writing A(n,v) = #{composite x in (n/p_v, n] : lpf(x) >= p_v} and
#         B(n,v) = #{primes q : p_v <= q <= n/p_v},
# one has  C_{n,v} - (r(n)-v+1) = A(n,v) - B(n,v).
# The linear regime is exactly where A = B.  This prints both sides so the
# structure of the (conjecturally) exact cancellation is visible.
#
# Changelog (reverse chronological):
#   2026-08-25  Claude-Code-6d5c5b66 (jts-pc) -- initial version.

from sage.all import *

def r_of(n): return prime_pi(n)
def ell1(n): return sum(1 for p in prime_range(3, n+1) if p*p <= n)

def AB(n, v):
    pv = nth_prime(v)
    lo = n // pv
    A = [x for x in range(lo+1, n+1)
         if not ZZ(x).is_prime() and x > 1 and ZZ(x).prime_divisors()[0] >= pv]
    B = [q for q in prime_range(pv, lo+1)]
    return A, B

def C_direct(n, v):
    pv = nth_prime(v)
    return sum(1 for x in range(n//pv + 1, n+1)
               if x == 1 or ZZ(x).prime_divisors()[0] >= pv)

print("="*78)
print("A(n,v) vs B(n,v) at the two boundary indices v = ell_1(n)+1 and v = ell_1(n)")
print("="*78)
print("\nIdentity check  C_{n,v} - (r-v+1) == A - B :")
bad = [(n,v) for n in range(4,200) for v in range(1, r_of(n)+1)
       if C_direct(n,v) - (r_of(n)-v+1) != len(AB(n,v)[0]) - len(AB(n,v)[1])]
print("   mismatches:", "NONE -- identity confirmed" if not bad else bad[:5])

print("\n--- UPPER boundary v = ell_1(n)+1  (the case the lemma misses; want A == B) ---")
print("   n    p_v   |A|  |B|   A - B      A (composites)                B (primes)")
bad = []
for n in list(range(9, 60)) + [64, 81, 100, 121, 144, 169, 200, 250, 289, 361]:
    L = ell1(n); v = L + 1
    if v < 1 or v > r_of(n): continue
    A, B = AB(n, v)
    flag = "" if len(A) == len(B) else "   <<<< NOT EQUAL"
    if len(A) != len(B): bad.append(n)
    print("  %4d  %4d  %3d  %3d  %+4d      %-28s  %s%s"
          % (n, nth_prime(v), len(A), len(B), len(A)-len(B),
             str(A[:6]), str(B[:6]), flag))
print("   n where A != B at v = ell_1+1 :", bad if bad else "NONE")

print("\n--- LOWER boundary v = ell_1(n)  (want A != B, i.e. a genuine deviation) ---")
print("   n    p_v   |A|  |B|   A - B")
bad = []
for n in list(range(9, 60)) + [64, 81, 100, 121, 144, 169, 200, 250, 289, 361]:
    L = ell1(n)
    if L < 1: continue
    A, B = AB(n, L)
    if len(A) == len(B): bad.append(n)
    print("  %4d  %4d  %3d  %3d  %+4d%s"
          % (n, nth_prime(L), len(A), len(B), len(A)-len(B),
             "   <<<< EQUAL, deviation missing" if len(A)==len(B) else ""))
print("   n where A == B at v = ell_1 (would break the conjecture) :", bad if bad else "NONE")

print("\n--- how far below sqrt(n) does the linear regime actually reach? ---")
print("   n   ell_1  V(n)  first linear v   p_{ell_1+1}^2 <= n ?")
for n in [25, 30, 49, 60, 81, 100, 121, 150, 169, 200, 250, 289, 350, 361]:
    r = r_of(n); L = ell1(n)
    devs = [v for v in range(1, r+1) if C_direct(n,v) != r-v+1]
    V = max(devs) if devs else 0
    print("  %4d  %4d  %4d  %10d       %s"
          % (n, L, V, V+1, nth_prime(L+1)**2 <= n if L+1 <= r else "n/a"))


==> anc/code/sage/recompute_truncations.sage <==
# recompute_truncations.sage -- independent recomputation of every table and
# numbered claim in Jan Snellman, "Truncations of the ring of number-theoretic
# functions", Homology Homotopy Appl. 2 (2000) 17-27 (arXiv:math/9904143v2).
#
# Purpose: the paper's numbers came from `article/code/getsols.maple` in 1999.
# This is a from-scratch reimplementation along a *different* route (direct
# enumeration of minimal monomial generators as integers), so that agreement is
# evidence and disagreement is a finding.  Feeds working-notes/errata-*.md.
#
# Changelog (reverse chronological):
#   2026-08-25  Claude-Code-6d5c5b66 (jts-pc) -- initial version.

import sys, json
from sage.all import *

# ---------------------------------------------------------------- primitives
#
# Setting, in the paper's notation:
#   p_1 = 2 < p_2 = 3 < ... are the primes; r(n) = pi(n).
#   S = K[x_1,...,x_r], weight w(x_1^a1 ... x_r^ar) = prod p_i^{a_i}.
#   I_n = ( monomials of weight > n ),  A_n = S/I_n  ~=  Gamma_n.
# So monomials of S with weight <= n biject with the integers 1..n, and a
# monomial *is* just its weight.  A monomial W lies in I_n iff W > n, and is a
# minimal generator iff additionally W/p <= n for every prime p | W -- and the
# binding case is the *smallest* prime factor.  Hence:
#
#   G(I_n)  <->  { W : n < W <= n * lpf(W), every prime factor of W is <= n }
#
# with min(m) = index of lpf(W) and |m| = Omega(W).  That is the enumeration
# used below; the paper's own route (Theorem 3.2) is implemented separately in
# C_via_theorem_3_2() and the two are cross-checked.

def r_of(n):
    """r(n) = number of primes <= n."""
    return prime_pi(n)

def Omega(W):
    """Omega(W) = number of prime factors with multiplicity (the paper's lambda)."""
    return sum(e for (_, e) in ZZ(W).factor())

def sopfr(W):
    """sum of prime factors with multiplicity (the paper's lambda-tilde, A001414)."""
    return sum(p * e for (p, e) in ZZ(W).factor())

def lpf(W):
    """Least prime factor."""
    return ZZ(W).prime_divisors()[0]

def prime_index(p):
    """v with p_v = p (1-based, p_1 = 2)."""
    return prime_pi(p)

def minimal_generators(n):
    """G(I_n) as a list of (W, v, d): weight, min-support index, total degree."""
    if n < 2:
        return []
    r = r_of(n)
    pr = nth_prime(r)                      # largest variable p_r <= n
    out = []
    for W in range(n + 1, n * pr + 1):
        ps = ZZ(W).prime_divisors()
        if ps[-1] > n:                     # not a monomial of S = K[x_1..x_r]
            continue
        if W <= n * ps[0]:                 # minimal
            out.append((W, prime_index(ps[0]), Omega(W)))
    return out

def C_table(n):
    """(C_n, {v: C_{n,v}}, {(v,d): C_{n,v,d}})."""
    Cv, Cvd = {}, {}
    G = minimal_generators(n)
    for (W, v, d) in G:
        Cv[v] = Cv.get(v, 0) + 1
        Cvd[(v, d)] = Cvd.get((v, d), 0) + 1
    return len(G), Cv, Cvd

def C_via_theorem_3_2(n, v):
    """The paper's own formula: #{ x : n/p_v < x <= n, all prime factors >= p_v }."""
    pv = nth_prime(v)
    lo = n // pv                           # x > n/p_v  <=>  x >= floor(n/p_v)+1
    cnt = 0
    for x in range(lo + 1, n + 1):
        if x == 1 or lpf(x) >= pv:
            cnt += 1
    return cnt

# ------------------------------------------------------------- Hilbert series
def hilbert_bigraded(n):
    """c_{ij} = #{ m <= n : Omega(m) = i, sopfr(m) = j }."""
    c = {}
    for m in range(1, n + 1):
        i = Omega(m)    # lambda  = Omega
        j = sopfr(m)    # lambda~ = sopfr, A001414
        c[(i, j)] = c.get((i, j), 0) + 1
    return c

# ------------------------------------------------ Poincare-Betti series (sec 4)
R = PolynomialRing(QQ, 't,u')
t, u = R.gens()
F = FractionField(R)

def PBI(n):
    """P(Tor^S_*(I_n,K), t) = sum_{i=1}^r C_{n,1+r-i} (1+t)^{i-1}   -- eq (28)."""
    r = r_of(n); _, Cv, _ = C_table(n)
    return sum(Cv.get(1 + r - i, 0) * (1 + t) ** (i - 1) for i in range(1, r + 1))

def GPBI(n):
    """Bigraded version, eq (29)."""
    r = r_of(n); _, _, Cvd = C_table(n)
    tot = F(0)
    for i in range(1, r + 1):
        v = 1 + r - i
        inner = sum(c * u ** d for ((vv, d), c) in Cvd.items() if vv == v)
        tot += (1 + t * u) ** (i - 1) * inner
    return tot

def PBKK(n):
    """P(Tor^{A_n}_*(K,K), t) = (1+t)^r / (1 - t^2 PBI)   -- eq (35)."""
    return F((1 + t) ** r_of(n)) / F(1 - t ** 2 * PBI(n))

def GPBKK(n):
    """Eq (36)."""
    return F((1 + t * u) ** r_of(n)) / F(1 - t ** 2 * GPBI(n))

# =========================================================== CHECKS ==========
report = []
def say(s=""):
    print(s); report.append(str(s))

NMAX = 30

say("=" * 78)
say("Recomputation of Snellman, 'Truncations of the ring of number-theoretic")
say("functions' (arXiv:math/9904143v2).  n = 2..%d unless stated." % NMAX)
say("=" * 78)

# --- cross-check the two independent routes to C_{n,v} -----------------------
say("\n[1] Direct generator enumeration  vs  Theorem 3.2's counting formula")
bad = []
for n in range(2, NMAX + 1):
    _, Cv, _ = C_table(n)
    for v in range(1, r_of(n) + 1):
        a, b = Cv.get(v, 0), C_via_theorem_3_2(n, v)
        if a != b:
            bad.append((n, v, a, b))
say("    mismatches: %s" % ("NONE -- Theorem 3.2 confirmed" if not bad else bad))

# --- Figure 1: C_n and C_{n,i} ----------------------------------------------
PAPER_FIG1 = {
  2:[1],3:[2,1],4:[2,1],5:[3,2,1],6:[3,2,1],7:[4,3,2,1],8:[4,3,2,1],
  9:[5,3,2,1],10:[5,3,2,1],11:[6,4,3,2,1],12:[6,4,3,2,1],13:[7,5,4,3,2,1],
  14:[7,5,4,3,2,1],15:[8,5,4,3,2,1],16:[8,5,4,3,2,1],17:[9,6,5,4,3,2,1],
  18:[9,6,5,4,3,2,1],19:[10,7,6,5,4,3,2,1],20:[10,7,6,5,4,3,2,1],
  21:[11,7,6,5,4,3,2,1],22:[11,7,6,5,4,3,2,1],23:[12,8,7,6,5,4,3,2,1],
  24:[12,8,7,6,5,4,3,2,1],25:[13,9,7,6,5,4,3,2,1],26:[13,9,7,6,5,4,3,2,1],
  27:[14,9,7,6,5,4,3,2,1],28:[14,9,7,6,5,4,3,2,1],
  29:[15,10,8,7,6,5,4,3,2,1],30:[15,10,8,7,6,5,4,3,2,1]}
PAPER_SIGMA = {2:1,3:3,4:3,5:6,6:6,7:10,8:10,9:11,10:11,11:16,12:16,13:22,
  14:22,15:23,16:23,17:30,18:30,19:38,20:38,21:39,22:39,23:48,24:48,25:50,
  26:50,27:51,28:51,29:61,30:61}
say("\n[2] Figure 1 (tabC.tex): C_n and C_{n,i}, n = 2..30")
bad = []
for n in range(2, 31):
    Cn, Cv, _ = C_table(n)
    mine = [Cv.get(v, 0) for v in range(1, r_of(n) + 1)]
    if mine != PAPER_FIG1[n] or Cn != PAPER_SIGMA[n]:
        bad.append((n, Cn, mine, PAPER_SIGMA[n], PAPER_FIG1[n]))
say("    mismatches: %s" % ("NONE -- Figure 1 reproduced exactly" if not bad else bad))
say("    C_n, n=2..30: %s" % [C_table(n)[0] for n in range(2, 31)])

# --- Figure 2: C_{n,i,d}, printed as u^{-2} sum_d C u^d ----------------------
say("\n[3] Figure 2 (tabCg.tex): C_{n,i,d} as u^{-2} sum_d C_{n,i,d} u^d")
say("    (spot-check rows; full row dump written to runs/)")
fig2 = {}
for n in range(2, 31):
    _, _, Cvd = C_table(n)
    row = []
    for v in range(1, r_of(n) + 1):
        poly = sum(c * u ** (d - 2) for ((vv, d), c) in sorted(Cvd.items()) if vv == v)
        row.append(str(poly))
    fig2[n] = row
for n in (4, 5, 9, 10, 16, 30):
    say("    n=%-3d %s" % (n, " | ".join(fig2[n])))

# --- Theorem 1.2 (II): dim_K Gamma_n = n, Hilbert series ---------------------
say("\n[4] Prop 2.4 / Thm 1.2(II): dim_K A_n = n, and d_i = #{w<=n : Omega(w)=i}")
ok = all(sum(hilbert_bigraded(n).values()) == n for n in range(1, 61))
say("    dim_K A_n = n for n = 1..60: %s" % ok)
say("    Thm 2.7: t^1-coefficient of A_n(t,1) equals pi(n): %s" %
    all(sum(c for ((i, j), c) in hilbert_bigraded(n).items() if i == 1) == r_of(n)
        for n in range(2, 61)))

# --- Theorem 3.4 -------------------------------------------------------------
say("\n[5] Theorem 3.4, all six parts, n = 2..%d" % NMAX)
t34 = {}
t34[1] = all(C_table(n)[1].get(v, 0) == 0
             for n in range(2, NMAX + 1) for v in range(r_of(n) + 1, r_of(n) + 6))
t34[2] = all(C_table(n)[1].get(1 + r_of(n) - v, 0) >= v
             for n in range(2, NMAX + 1) for v in range(1, r_of(n) + 1))
t34[3] = all(C_table(n)[0] >= binomial(r_of(n) + 1, 2) for n in range(2, NMAX + 1))
t34[5] = all(C_table(n)[1] == C_table(n - 1)[1]
             for n in range(4, NMAX + 1) if n % 2 == 0)
t34_5_at_2 = (C_table(2)[1] == C_table(1)[1])
t34[6] = all(C_table(n)[1].get(1, 0) == ceil(n / 2) for n in range(2, NMAX + 1))
for k in (1, 2, 3, 5, 6):
    say("    (%d): %s%s" % (k, t34[k],
        "   [tested n >= 4; at n = 2 it fails, C_{2,1}=1 but Gamma_1 = K has no "
        "generators -- a degenerate edge case, not a substantive error]"
        if k == 5 else ""))
say("    (4) is a limit statement; C_{n,1+r(n)-v} for v=1,2,3 as n grows:")
for v in (1, 2, 3):
    say("        v=%d: %s" % (v, [C_table(n)[1].get(1 + r_of(n) - v, 0)
                                  for n in range(20, 61)]))

# --- Theorem 3.5 -------------------------------------------------------------
say("\n[6] Theorem 3.5")
say("    (1) C_{n,v,d} = 0 for d < 2 : %s" %
    all(d >= 2 for n in range(2, NMAX + 1) for (_, _, d) in minimal_generators(n)))
say("    (3) claims  binomial(r(n),2) == #{ m <= n : Omega(m) = 2 }.  Testing:")
bad35 = []
for n in range(2, 41):
    lhs = binomial(r_of(n), 2)
    rhs = sum(1 for m in range(1, n + 1) if Omega(m) == 2)
    if lhs != rhs:
        bad35.append((n, lhs, rhs))
say("        first 12 failures (n, LHS, RHS): %s" % bad35[:12])
say("        holds for: %s" % [n for n in range(2, 41)
                               if binomial(r_of(n), 2) ==
                               sum(1 for m in range(1, n + 1)
                                   if Omega(m) == 2)])
say("    -- candidate repairs, same test:")
for name, f in [
    ("#{minimal gens of degree 2}",
     lambda n: sum(1 for (_, _, d) in minimal_generators(n) if d == 2)),
    ("#{squarefree minimal gens of degree 2}",
     lambda n: sum(1 for (W, _, d) in minimal_generators(n)
                   if d == 2 and ZZ(W).is_squarefree())),
    ("#{minimal gens with |supp| = 2}",
     lambda n: sum(1 for (W, _, _) in minimal_generators(n)
                   if len(ZZ(W).prime_divisors()) == 2)),
    ("#{ m <= n : Omega(m) = 2 }",
     lambda n: sum(1 for m in range(1, n + 1)
                   if Omega(m) == 2)),
]:
    agree = [n for n in range(2, 41) if binomial(r_of(n), 2) == f(n)]
    geq   = all(f(n) >= binomial(r_of(n), 2) for n in range(2, 41))
    say("        %-38s  == at n in %-28s   always >= : %s"
        % (name, str(agree), geq))

# --- Poincare-Betti series, and Conjecture 4.6 -------------------------------
say("\n[7] Poincare-Betti series (non-graded), and Conjecture 4.6")
say("    Conj 4.6:  P = -(1+t)^{l1(n)} / q_n(t),  q_n = sum_{i=0}^{l2} h_i t^i,")
say("    l1(n) = #{odd p : p^2 <= n}; (1) q_n(-1) != 0; (2) l1 as above;")
say("    (3) l2 = l1+1; (4) h_0 = -1; (5) h_1 = r(n)-l1; (6) h_{l2} = ceil(n/2).")
say("    [The paper tabulates n <= 25 only; this runs to n = 60.]")
CONJ_MAX = 60
conj = {k: [] for k in range(1, 7)}
tt, uu = R.gens()
for n in range(2, CONJ_MAX + 1):
    P = PBKK(n)
    num, den = P.numerator(), P.denominator()
    g = gcd(num, den); num, den = num // g, den // g
    sc = QQ(-1) / QQ(den.constant_coefficient())   # normalise so q_n(0) = -1
    num, den = R(num * sc), R(den * sc)
    l1 = sum(1 for p in prime_range(3, n + 1) if p * p <= n)
    l2 = den.degree(tt)
    h = [den.coefficient({tt: i, uu: 0}) for i in range(l2 + 1)]
    if n <= 25:
        say("    n=%-3d  P = (%s) / (%s)" % (n, num, den))
    conj[1].append((n, den.subs({tt: -1}) != 0))
    conj[2].append((n, num == -(1 + t) ** l1))
    conj[3].append((n, l2 == l1 + 1))
    conj[4].append((n, h[0] == -1))
    conj[5].append((n, len(h) > 1 and h[1] == r_of(n) - l1))
    conj[6].append((n, h[l2] == ceil(n / 2)))
for k, label in [(1, "q_n(-1) != 0"), (2, "numerator = -(1+t)^{l1(n)}"),
                 (3, "deg q_n = l1(n)+1"), (4, "h_0 = -1"),
                 (5, "h_1 = r(n)-l1(n)"), (6, "h_{l2} = ceil(n/2)")]:
    fails = [n for (n, ok) in conj[k] if not ok]
    say("    Conj 4.6(%d) %-30s failures up to n=%d: %s"
        % (k, label, CONJ_MAX, fails if fails else "none"))

# --- Example 4.5 -------------------------------------------------------------
say("\n[8] Example 4.5 (n=5): paper says P^S_I = 6+8t+3t^2 and P^{S/I}_K = 1/(1-3t)")
say("    computed P^S_I  = %s" % expand(PBI(5)))
say("    computed P^{A_5}_K = %s" % PBKK(5).factor())

# --- sequences for OEIS ------------------------------------------------------
say("\n[9] Sequences worth an OEIS check")
say("    C_n            (n=2..60): %s" % [C_table(n)[0] for n in range(2, 61)])
say("    C_n odd n only (n=3,5,..): %s" % [C_table(n)[0] for n in range(3, 61, 2)])
say("    C_{n,2}        (n=3..60): %s" % [C_table(n)[1].get(2, 0) for n in range(3, 61)])

open("REPORT.txt", "w").write("\n".join(report) + "\n")
say("\nWrote REPORT.txt")


==> anc/code/sage/socle_and_macaulay_check.py <==
# Changelog (reverse-chronological)
# 2026-08-27 - created.  Checks the two claims behind Section 7 and the Acknowledgements'
#   remark on why commutative-algebra results do not transfer cheaply to number theory:
#   (a) the socle of Gamma_n is
#   {m : n/2 < m <= n}, so the Cohen-Macaulay type equals ceil(n/2) = C_{n,1} = Phi(n,2); and
#   (b) the Hilbert function d -> pi_d(n) = #{m<=n : Omega(m)=d} is an M-sequence, i.e. obeys
#   Macaulay's growth bound. (b) holds but is very slack, which is the point: extremal algebra
#   results are too weak to say anything new about these arithmetic counts.

from sympy import primerange, primefactors, factorint, binomial
from functools import lru_cache

def Omega(m):
    return sum(factorint(m).values())

def data(n):
    ps = list(primerange(2, n+1)); r = len(ps)
    # Gamma_n basis = {1..n}; grading by Omega
    H = {}
    for m in range(1, n+1):
        H[Omega(m)] = H.get(Omega(m), 0) + 1
    H = [H.get(d,0) for d in range(max(H)+1)]
    # socle: m<=n with m*p > n for every prime p<=n  <=> 2m > n
    socle = [m for m in range(1,n+1) if all(m*p > n for p in ps)]
    # Phi(n,p_v)
    C = []
    for v,pv in enumerate(ps, start=1):
        C.append(sum(1 for m in range(1,n+1) if all(q > pv for q in primefactors(m))))
    return ps, r, H, socle, C

def macaulay_bound(h, d):
    """Macaulay's h^<d>: bound on H(d+1) given H(d)=h in degree d."""
    if h == 0: return 0
    # d-th Macaulay representation of h
    reps = []; k = d; rem = h
    while k >= 1:
        a = k - 1
        while binomial(a+1, k) <= rem: a += 1
        reps.append((a, k)); rem -= binomial(a, k); k -= 1
        if rem == 0: break
    return sum(binomial(a+1, k+1) for a, k in reps)

print(f"{'n':>5} {'r':>4} {'socle':>6} {'ceil(n/2)':>9} {'C_n,1':>6}  Hilbert (by Omega)")
for n in [10, 25, 50, 100, 200]:
    ps, r, H, socle, C = data(n)
    print(f"{n:>5} {r:>4} {len(socle):>6} {-(-n//2):>9} {C[0]:>6}  {H}")

print("\nMacaulay test: is (pi_d(n))_d an M-sequence?  H(d+1) <= H(d)^<d> ?")
for n in [10, 25, 50, 100, 200, 500]:
    ps, r, H, socle, C = data(n)
    ok = all(H[d+1] <= macaulay_bound(H[d], d) for d in range(1, len(H)-1))
    slack = [(d+1, H[d+1], macaulay_bound(H[d], d)) for d in range(1, len(H)-1)]
    print(f"  n={n:>4}: {ok}   (d+1, actual, Macaulay bound) = {slack[:4]}")


==> anc/code/sage/verify_conjecture_reduction.sage <==
# verify_conjecture_reduction.sage -- checks the reduction of Snellman's
# Conjecture 4.6 to a single arithmetic statement, plus the asymptotic results,
# before any of it goes into "Truncations Revisited".
#
# Nothing here is assumed from the 2000 paper: C_{n,v} is recomputed by direct
# enumeration of minimal generators (same route as recompute_truncations.sage).
#
# Changelog (reverse chronological):
#   2026-08-25  Claude-Code-6d5c5b66 (jts-pc) -- initial version.

from sage.all import *

def Omega(W): return sum(e for (_, e) in ZZ(W).factor())
def r_of(n):  return prime_pi(n)

def gens(n):
    """G(I_n) as (W, v, d): weight, min-support index, total degree."""
    if n < 2: return []
    r = r_of(n); pr = nth_prime(r); out = []
    for W in range(n + 1, n * pr + 1):
        ps = ZZ(W).prime_divisors()
        if ps[-1] > n: continue
        if W <= n * ps[0]:
            out.append((W, prime_pi(ps[0]), Omega(W)))
    return out

def Cv(n):
    d = {}
    for (_, v, _) in gens(n): d[v] = d.get(v, 0) + 1
    return d

def ell1(n):
    """#{odd primes p : p^2 <= n} -- the conjecture's l_1(n)."""
    return sum(1 for p in prime_range(3, n + 1) if p * p <= n)

R = PolynomialRing(QQ, 't,u'); t, u = R.gens()

print("=" * 76)
print("Reduction of Conjecture 4.6, and the asymptotics.  Verification run.")
print("=" * 76)

NMAX = 120

# ---- (0) c_0 = C_{n,r(n)} = 1 ----------------------------------------------
bad = [n for n in range(2, NMAX+1) if Cv(n).get(r_of(n), 0) != 1]
print("\n[0] C_{n,r(n)} = 1 for all n in 2..%d : %s" % (NMAX, "YES" if not bad else bad))

# ---- (1) the coefficient identity D = (1-c_0) - sum (Delta^2 c_k) u^k ------
print("\n[1] Coefficient identity: writing D(t) = 1 - t^2 sum_j (1+t)^{r-j} C_{n,j}")
print("    and u = 1+t, c_k = C_{n,r-k}, claim coeff of u^k in D is -(c_k - 2c_{k-1} + c_{k-2}).")
bad = []
for n in range(2, 61):
    r = r_of(n); C = Cv(n)
    D = 1 - t**2 * sum((1 + t)**(r - j) * C.get(j, 0) for j in range(1, r + 1))
    Du = R(D.subs({t: u - 1}))                 # rewrite in u
    c = [C.get(r - k, 0) for k in range(0, r)]
    def cc(i): return c[i] if 0 <= i < len(c) else 0
    pred = [1 - cc(0)] + [-(cc(k) - 2*cc(k-1) + cc(k-2)) for k in range(1, r + 2)]
    got  = [Du.coefficient({u: k, t: 0}) for k in range(0, r + 2)]
    if pred != got: bad.append((n, pred, got))
print("    mismatches over n = 2..60 : %s" % ("NONE -- identity confirmed" if not bad else bad))

# ---- (2) order of vanishing = first k with c_k != k+1 ----------------------
print("\n[2] mu(n) := ord_{u=0} D  equals  min{k >= 1 : c_k != k+1}")
bad = []
for n in range(2, 61):
    r = r_of(n); C = Cv(n)
    D = 1 - t**2 * sum((1 + t)**(r - j) * C.get(j, 0) for j in range(1, r + 1))
    Du = R(D.subs({t: u - 1}))
    ordu = min(k for k in range(0, r + 3) if Du.coefficient({u: k, t: 0}) != 0)
    first = min([k for k in range(1, r) if C.get(r - k, 0) != k + 1] or [r])
    if ordu != first: bad.append((n, ordu, first))
print("    mismatches over n = 2..60 : %s" % ("NONE -- confirmed" if not bad else bad))

# ---- (3) THE reduction: V(n) = max{v : C_{n,v} != r-v+1}  ==  ell_1(n) -----
print("\n[3] THE REDUCTION.  V(n) := max{v : C_{n,v} != r(n)-v+1}  (0 if none).")
print("    Conjecture 4.6(2) is equivalent to  V(n) = ell_1(n) = #{odd p : p^2 <= n}.")
bad = []
for n in range(2, NMAX + 1):
    r = r_of(n); C = Cv(n)
    devs = [v for v in range(1, r + 1) if C.get(v, 0) != r - v + 1]
    V = max(devs) if devs else 0
    if V != ell1(n): bad.append((n, V, ell1(n)))
print("    n = 2..%d, mismatches (n, V, ell_1) : %s"
      % (NMAX, "NONE -- reduction holds throughout" if not bad else bad))

# ---- (4) the lemma that gives the linear regime ---------------------------
print("\n[4] Lemma: p_v^2 >= n  ==>  C_{n,v} = r(n) - v + 1.")
bad = []
for n in range(2, NMAX + 1):
    r = r_of(n); C = Cv(n)
    for v in range(1, r + 1):
        if nth_prime(v)**2 >= n and C.get(v, 0) != r - v + 1:
            bad.append((n, v, C.get(v, 0), r - v + 1))
print("    counterexamples : %s" % ("NONE -- lemma holds" if not bad else bad[:5]))
print("    (sufficient, NOT sharp: the linear regime often starts earlier --")
sharp = []
for n in (24, 30, 48, 60, 90, 120):
    r = r_of(n); C = Cv(n)
    devs = [v for v in range(1, r+1) if C.get(v,0) != r-v+1]
    v_lemma = min(v for v in range(1, r+1) if nth_prime(v)**2 >= n)
    sharp.append((n, (max(devs)+1 if devs else 1), v_lemma))
print("     n, actual start of linear regime, what the lemma proves: %s)" % sharp)

# ---- (5) clauses (1),(3),(4),(5),(6) as unconditional consequences ---------
print("\n[5] With ell_1 REPLACED by V(n), clauses (1),(3),(4),(5),(6) should be theorems.")
fails = {k: [] for k in (1, 3, 4, 5, 6)}
for n in range(2, 61):
    r = r_of(n); C = Cv(n)
    D = 1 - t**2 * sum((1 + t)**(r - j) * C.get(j, 0) for j in range(1, r + 1))
    devs = [v for v in range(1, r + 1) if C.get(v, 0) != r - v + 1]
    V = max(devs) if devs else 0
    mu = r - V
    q = R(-D / (1 + t)**mu) if ((-D) % (1 + t)**mu == 0) else None
    if q is None:
        for k in fails: fails[k].append((n, "does not divide"))
        continue
    h = [q.coefficient({t: i, u: 0}) for i in range(q.degree(t) + 1)]
    if q.subs({t: -1}) == 0:              fails[1].append(n)
    if q.degree(t) != V + 1:              fails[3].append((n, q.degree(t), V + 1))
    if h[0] != -1:                        fails[4].append((n, h[0]))
    if len(h) < 2 or h[1] != r - V:       fails[5].append((n, h[1] if len(h)>1 else None, r - V))
    if h[-1] != ceil(n / 2):              fails[6].append((n, h[-1], ceil(n / 2)))
for k, lab in [(1,"q_n(-1) != 0"), (3,"deg q_n = V+1"), (4,"h_0 = -1"),
               (5,"h_1 = r - V"), (6,"h_top = ceil(n/2)")]:
    print("    clause (%d) %-18s : %s" % (k, lab, "holds" if not fails[k] else fails[k][:4]))

# ---- (6) the corrected Theorem 3.5(3) --------------------------------------
print("\n[6] Corrected Thm 3.5(3):  #{m in G(I_n) : |supp(m)| = 2}  >=  binom(r(n),2)")
bad, eq = [], []
for n in range(2, 81):
    k = sum(1 for (W, _, _) in gens(n) if len(ZZ(W).prime_divisors()) == 2)
    b = binomial(r_of(n), 2)
    if k < b: bad.append((n, k, b))
    if k == b: eq.append(n)
print("    violations : %s" % ("NONE -- inequality holds" if not bad else bad))
print("    equality exactly at n = %s" % eq)

# ---- (7) asymptotics -------------------------------------------------------
print("\n[7] Exact error formula:  C_n - binom(r+1,2) = sum_{v <= pi(sqrt n)} [C_{n,v} - (r-v+1)]")
bad = []
for n in range(4, NMAX + 1):
    r = r_of(n); C = Cv(n); Cn = sum(C.values())
    vstar = prime_pi(isqrt(n))
    rhs = sum(C.get(v, 0) - (r - v + 1) for v in range(1, vstar + 1))
    if Cn - binomial(r + 1, 2) != rhs: bad.append((n, Cn - binomial(r+1,2), rhs))
print("    mismatches : %s" % ("NONE -- exact identity confirmed" if not bad else bad[:5]))
print("\n[8] Thm 3.4(4) with the explicit bound N = 4^v:  n > 4^v ==> C_{n,1+r(n)-v} = v")
bad = []
for v in (1, 2, 3):
    for n in range(4**v + 1, min(4**v + 260, 400)):
        r = r_of(n)
        if r - v + 1 >= 1 and Cv(n).get(1 + r - v, 0) != v: bad.append((v, n))
print("    counterexamples : %s" % ("NONE" if not bad else bad[:6]))


==> anc/code/sage/verify_exact_formula.sage <==
# verify_exact_formula.sage -- the central claim of "Truncations Revisited":
#
#     C_{n,v} = (r(n) - v + 1) + E(n,v),
#     E(n,v) := #{ composite x <= n : every prime factor of x is >= p_{v+1} }
#
# from which Snellman's Conjecture 4.6 follows, since C_{n,v} != r(n)-v+1
# exactly when E(n,v) > 0, i.e. exactly when p_{v+1}^2 <= n.
#
# C_{n,v} is recomputed by direct enumeration of minimal generators of I_n --
# the formula is NOT used to produce the numbers it is being tested against.
#
# Changelog (reverse chronological):
#   2026-08-25  Claude-Code-6d5c5b66 (jts-pc) -- initial version.

from sage.all import *

def r_of(n): return prime_pi(n)

def Cv_from_generators(n):
    """C_{n,v} straight from G(I_n), independent of any formula below."""
    if n < 2: return {}
    r = r_of(n); pr = nth_prime(r); d = {}
    for W in range(n + 1, n * pr + 1):
        ps = ZZ(W).prime_divisors()
        if ps[-1] > n: continue
        if W <= n * ps[0]:
            v = prime_pi(ps[0]); d[v] = d.get(v, 0) + 1
    return d

def E(n, v):
    """#{composite x <= n : lpf(x) >= p_{v+1}}."""
    q = nth_prime(v + 1)
    return sum(1 for x in range(2, n + 1)
               if not ZZ(x).is_prime() and ZZ(x).prime_divisors()[0] >= q)

def ell1(n): return sum(1 for p in prime_range(3, n + 1) if p * p <= n)

print("=" * 74)
print("THE EXACT FORMULA   C_{n,v} = (r(n)-v+1) + E(n,v)")
print("=" * 74)

NMAX = 150
bad = []
for n in range(2, NMAX + 1):
    r = r_of(n); C = Cv_from_generators(n)
    for v in range(1, r + 1):
        if C.get(v, 0) != (r - v + 1) + E(n, v):
            bad.append((n, v, C.get(v, 0), (r - v + 1) + E(n, v)))
print("\n[1] tested every (n,v) with 2 <= n <= %d, 1 <= v <= r(n)" % NMAX)
print("    counterexamples: %s" % ("NONE -- formula confirmed" if not bad else bad[:6]))

print("\n[2] Corollary: C_{n,v} != r(n)-v+1  <=>  p_{v+1}^2 <= n")
bad = []
for n in range(2, NMAX + 1):
    r = r_of(n); C = Cv_from_generators(n)
    for v in range(1, r + 1):
        if (C.get(v, 0) != r - v + 1) != (nth_prime(v + 1)**2 <= n):
            bad.append((n, v))
print("    counterexamples: %s" % ("NONE" if not bad else bad[:6]))

print("\n[3] Hence V(n) = max{v : C_{n,v} != r-v+1} = pi(floor(sqrt n)) - 1 = ell_1(n)")
bad = []
for n in range(4, 400):
    r = r_of(n); C = Cv_from_generators(n) if n <= NMAX else None
    V_pred = prime_pi(isqrt(n)) - 1
    if V_pred != ell1(n): bad.append(("ell1", n, V_pred, ell1(n)))
    if C is not None:
        devs = [v for v in range(1, r + 1) if C.get(v, 0) != r - v + 1]
        V = max(devs) if devs else 0
        if V != V_pred: bad.append(("V", n, V, V_pred))
print("    counterexamples: %s" % ("NONE -- Conjecture 4.6(2) follows" if not bad else bad[:6]))

print("\n[4] Closed form for C_n:  binom(r+1,2) + sum over composites x<=n of (pi(lpf x) - 1)")
bad = []
for n in range(2, NMAX + 1):
    Cn = sum(Cv_from_generators(n).values())
    pred = binomial(r_of(n) + 1, 2) + sum(prime_pi(ZZ(x).prime_divisors()[0]) - 1
                                          for x in range(2, n + 1)
                                          if not ZZ(x).is_prime())
    if Cn != pred: bad.append((n, Cn, pred))
print("    counterexamples: %s" % ("NONE -- closed form confirmed" if not bad else bad[:6]))

print("\n[5] The error term  C_n - binom(r+1,2), and its size")
from math import log
print("      n      C_n - binom(r+1,2)     n^{3/2}/log^2 n     ratio")
for n in (50, 100, 150):
    Cn = sum(Cv_from_generators(n).values())
    err = Cn - binomial(r_of(n) + 1, 2)
    b = n**1.5 / log(n)**2
    print("    %4d   %14d      %14.1f     %.4f" % (n, err, b, err / b))


==> anc/code/sage/verify_graded_phi.sage <==
# Verifies the graded sifting identity (v2 of "Truncations ... revisited"):
#   sum_d C_{n,v,d} u^(d-1) = Phi(n,p_v;u) - (1-u) sum_{a>=1} u^(a-1) Phi(n/p_v^a, p_v; u),
# where Phi(x,y;u) = sum over m <= x with no prime factor <= y of u^Omega(m).
# Two independent checks:
#   (1) against the minimal generators of I_n enumerated directly as integers m,
#       with d = Omega(m) the total degree, for n = 2..NMAX and every v;
#   (2) against the 2000 paper's own Figure 2 (article/tabCg.tex), whose cells are
#       u^(-2) sum_d C_{n,v,d} u^d, i.e. the left-hand side divided by u.
# Also checks the pinned-degree reading C_{n,v,d} = #{x : n/p_v < x <= n, p_v-rough,
# Omega(x) = d-1} (the talk's slide wrote Omega(x) = d, which is off by one).
import re, sys, os
NMAX = 200
# Path to the 2000 paper's Figure 2 source. In ai-workspace: article/tabCg.tex; in the
# arithmetical-functions-truncations repo: dirichlet-revisited/article/original-2000/tabCg.tex.
TABCG = sys.argv[1] if len(sys.argv) > 1 else 'article/tabCg.tex'
R.<u> = ZZ[]
def Om(m): return sum(e for _, e in factor(m)) if m > 1 else 0
def lpf(m): return min(p for p, _ in factor(m))
def PhiU(x, y):
    x = floor(x)
    return sum((u**Om(m) for m in range(1, x+1) if all(m % p for p in prime_range(y+1))), R(0))
def gens(n):                     # (v, d) for each minimal generator m = p_v * x
    P = prime_range(n+1); out = []
    for v, p in enumerate(P, 1):
        for x in range(n//p + 1, n+1):
            if x == 1 or lpf(x) >= p:
                out.append((v, 1 + Om(x)))
    return out
def gens_brute(n):               # straight from the definition, independent of Thm 3.2
    return sorted((prime_pi(lpf(m)), Om(m)) for m in range(n+1, n*n+1)
                  if max(p for p, _ in factor(m)) <= n and m // lpf(m) <= n)
pairs = 0
for n in range(2, NMAX+1):
    G = gens(n)
    if n <= 30: assert sorted(G) == gens_brute(n), n
    for v in range(1, prime_pi(n)+1):
        P = nth_prime(v)
        lhs = sum((u**(d-1) for (vv, d) in G if vv == v), R(0))
        rhs = PhiU(n, P) - (1-u)*sum((u**(a-1)*PhiU(n/P**a, P) for a in range(1, floor(log(n, P))+2)), R(0))
        assert lhs == rhs, (n, v, lhs, rhs)
        assert lhs(1) == PhiU(n, P)(1)          # ungraded: the main theorem
        pairs += 1
print('identity holds for n = 2..%d, all v: %d pairs (n,v)' % (NMAX, pairs))
# (2) the paper's Figure 2
if not os.path.exists(TABCG):
    print('check (2) SKIPPED: %s not found -- pass the path to tabCg.tex as the first argument' % TABCG)
    sys.exit(0)
txt = open(TABCG).read()
txt = txt[txt.index(r'\hline')+6:]; txt = txt[txt.index(r'\hline')+6:]
txt = txt.split(r'\end')[0].replace('\n', '').replace(r'\hline', '')
rows = 0
for raw in re.split(r'\\\\', txt):
    raw = raw.strip()
    if not raw: continue
    cells = [c.strip() for c in raw.split('&')]; n = int(cells[0])
    for v, c in enumerate(cells[1:], 1):
        c = c.replace(r'\,', '*').replace('{', '(').replace('}', ')').replace('^', '**')
        cell = R(sage_eval(c, locals={'u': u}))
        P = nth_prime(v)
        rhs = PhiU(n, P) - (1-u)*sum((u**(a-1)*PhiU(n/P**a, P) for a in range(1, floor(log(n, P))+2)), R(0))
        assert u*cell == rhs, (n, v, cell, rhs)
    rows += 1
print('agrees with every cell of the 2000 paper\'s Figure 2: %d rows' % rows)


==> anc/code/sage/verify_legendre_phi.sage <==
# verify_legendre_phi.sage -- the headline identity of "Truncations Revisited":
#
#     C_{n,v} = Phi(n, p_v)
#
# where Phi(x,y) = #{ m <= x : every prime factor of m exceeds y } is Legendre's
# sifting function.  C_{n,v} is recomputed from the minimal generators of I_n,
# and Phi is computed by naive sieving -- two completely independent routes.
#
# Changelog (reverse chronological):
#   2026-08-25  Claude-Code-6d5c5b66 (jts-pc) -- initial version.

from sage.all import *

def r_of(n): return prime_pi(n)

def Cv_from_generators(n):
    if n < 2: return {}
    r = r_of(n); pr = nth_prime(r); d = {}
    for W in range(n + 1, n * pr + 1):
        ps = ZZ(W).prime_divisors()
        if ps[-1] > n: continue
        if W <= n * ps[0]:
            v = prime_pi(ps[0]); d[v] = d.get(v, 0) + 1
    return d

def Phi(x, y):
    """Legendre: #{m <= x : every prime factor of m > y}.  1 counts."""
    return sum(1 for m in range(1, x + 1)
               if m == 1 or ZZ(m).prime_divisors()[0] > y)

print("=" * 70)
print("HEADLINE:   C_{n,v} = Phi(n, p_v)   (Legendre's sifting function)")
print("=" * 70)

bad = []
for n in range(2, 161):
    C = Cv_from_generators(n)
    for v in range(1, r_of(n) + 1):
        if C.get(v, 0) != Phi(n, nth_prime(v)):
            bad.append((n, v, C.get(v, 0), Phi(n, nth_prime(v))))
print("\n[1] every (n,v), 2 <= n <= 160 :  %s"
      % ("NONE -- identity confirmed" if not bad else bad[:6]))

print("\n[2] worked instance, n = 25 (r = 9):")
C = Cv_from_generators(25)
for v in range(1, 10):
    pv = nth_prime(v)
    survivors = [m for m in range(1, 26) if m == 1 or ZZ(m).prime_divisors()[0] > pv]
    print("    v=%d  p_v=%2d   C_{25,v}=%2d   Phi(25,%2d)=%2d   %s"
          % (v, pv, C.get(v, 0), pv, len(survivors),
             survivors if len(survivors) <= 14 else ""))

print("\n[3] consequence:  C_n = sum_{v=1}^{r(n)} Phi(n, p_v)")
bad = [n for n in range(2, 161)
       if sum(Cv_from_generators(n).values())
          != sum(Phi(n, nth_prime(v)) for v in range(1, r_of(n) + 1))]
print("    counterexamples: %s" % ("NONE" if not bad else bad[:6]))

print("\n[4] and the paper's own Thm 3.2 set is a DIFFERENT set of the same size:")
for (n, v) in [(25, 1), (25, 2), (30, 2), (40, 3)]:
    pv = nth_prime(v)
    paper = [x for x in range(n // pv + 1, n + 1)
             if x == 1 or ZZ(x).prime_divisors()[0] >= pv]
    ours = [m for m in range(1, n + 1) if m == 1 or ZZ(m).prime_divisors()[0] > pv]
    print("    n=%d v=%d:  paper %s" % (n, v, paper))
    print("               ours  %s   (%d = %d)" % (ours, len(paper), len(ours)))

print("\n[5] Thm 3.4(4) with the sharper Bertrand bound N = 4^{v-1}:")
bad = [(v, n) for v in (1, 2, 3, 4)
       for n in range(4**(v-1) + 1, min(4**(v-1) + 300, 500))
       if r_of(n) - v + 1 >= 1
       and Cv_from_generators(n).get(1 + r_of(n) - v, 0) != v]
print("    counterexamples: %s" % ("NONE" if not bad else bad[:6]))


==> anc/code/sage/verify_socle.sage <==
# verify_socle.sage -- independent verification of the socle / Cohen-Macaulay type
# of the Dirichlet truncations Gamma_n = S/I_n.
#
# Changelog (reverse-chronological):
#   2026-08-27 07:03 - Claude: RES_MAX lowered 40 -> 30 after Singular's mres blew
#     past 5.8 GB RSS somewhere in n = 31..40 on the first run; added PART 5 (socle
#     degrees / levelness); replaced all f-strings with %-formatting, because Sage's
#     preparser rewrites numeric literals inside nested string literals in f-strings
#     and printed a header column as "ceil(n/_sage_const_2 )".
#   2026-08-27 06:40 - Claude: created. Verifies, along a route independent of the
#     elementary count in code/socle_and_macaulay_check.py:
#       (a) dim_K Gamma_n = n                     [sanity: the ideal really is I_n]
#       (b) dim_K socle(Gamma_n) = ceil(n/2)      [via Singular ideal quotient (I:m)]
#       (c) beta_r^S(Gamma_n)   = ceil(n/2)       [via Singular minimal free resolution]
#       (d) socle monomials = { m : n/2 < w(m) <= n }
#       (e) the bijection m <-> x_1*m onto { u in G(I_n) : min(u) = 1 }, i.e.
#           dim socle = C_{n,1}, computed from Singular's minbase, not from Phi(n,2)
#       (f) beta_i^S(Gamma_n) = sum_v C_{n,v} binom(r-v, i-1)   [reversed Eliahou-Kervaire]
#       (g) Gorenstein  <=>  n <= 2, cross-checked against C_n = mu(I_n)
#       (h) socle degrees by Omega: level exactly for n <= 3
#
#     The ideal is deliberately built WITHOUT using the minimal-generator
#     characterisation: I_n is generated by *all* monomials of weight in
#     (n, n*p_r], a superset of G(I_n) (every minimal generator u satisfies
#     w(u) = lpf(w(u)) * w(u/x_lpf) <= p_r * n), and Singular interreduces.
#
#     Ranges reached: socle-by-ideal-quotient n <= 120; free resolution n <= 30.
#     Runtime a few minutes.  Raw output: runs/REPORT-socle.txt.

import sys
from sage.libs.singular.function import singular_function

minbase = singular_function('minbase')


def smooth_ints(lo, hi, pr):
    """Integers W with lo < W <= hi all of whose prime factors are <= pr."""
    out = []
    for W in range(lo + 1, hi + 1):
        f = factor(W)
        if all(p <= pr for p, _ in f):
            out.append(W)
    return out


def exponent_vector(W, primes):
    return [W.valuation(p) for p in primes]


def build(n):
    """Return (S, I_n, primes)."""
    primes = list(primes_first_n(prime_pi(n)))
    r = len(primes)
    S = PolynomialRing(QQ, r, 'x')
    xs = S.gens()
    gens = []
    for W in smooth_ints(n, n * primes[-1], primes[-1]):
        e = exponent_vector(Integer(W), primes)
        gens.append(prod(xs[i] ** e[i] for i in range(r)))
    return S, S.ideal(gens), primes


def weight(mon, primes):
    return prod(p ** a for p, a in zip(primes, mon.exponents()[0]))


def betti_numbers(I):
    """Total Betti numbers beta_i^S(S/I) from Singular's minimal free resolution."""
    res = I.free_resolution()
    b = [Integer(res.differential(1).matrix().nrows())]
    for i in range(1, len(res) + 1):
        b.append(Integer(res.differential(i).matrix().ncols()))
    return b


def C_profile(I, primes):
    """C_{n,v} = # minimal generators with least variable index v, from minbase."""
    r = len(primes)
    C = [0] * (r + 1)
    for u in minbase(I):
        e = u.exponents()[0]
        v = min(i for i in range(r) if e[i] > 0) + 1
        C[v] += 1
    return C[1:]


def run(n, do_resolution=True):
    rec = {'n': n}
    if n == 1:
        # Degenerate: r = 0, S = K, I_1 = 0, Gamma_1 = K, m = 0, socle = K.
        rec.update(dim=1, socle=1, ceil=1, betti=[1], beta_last=1,
                   socle_mons=[1], Cn1=0, ek_ok=None, gorenstein=True,
                   note='degenerate: r=0, S=K, Gamma_1=K')
        return rec
    S, I, primes = build(n)
    r = len(primes)
    m = S.ideal(S.gens())
    dimA = I.vector_space_dimension()
    Q = I.quotient(m)
    socdim = dimA - Q.vector_space_dimension()

    # socle monomials: minimal generators of (I:m) that are not already in I
    socmons = sorted(weight(u, primes) for u in minbase(Q)
                     if u.reduce(I.groebner_basis()) != 0)

    C = C_profile(I, primes)
    rec.update(n=n, r=r, dim=dimA, socle=socdim, ceil=ceil(n / 2),
               socle_mons=socmons, Cn1=C[0], C=C,
               gorenstein=(socdim == 1))
    if do_resolution:
        b = betti_numbers(I)
        rec['betti'] = b
        rec['beta_last'] = b[-1]
        rec['pd'] = len(b) - 1
        rec['ek_ok'] = all(
            b[i] == sum(C[v - 1] * binomial(r - v, i - 1) for v in range(1, r + 1))
            for i in range(1, len(b)))
    return rec


def main():
    import sage.version
    print("=" * 78)
    print("Independent verification of socle(Gamma_n) and the Cohen-Macaulay type")
    print("SageMath " + sage.version.version + "  (Singular back end)")
    print("=" * 78)
    print()
    print("Ideal built from ALL monomials of weight in (n, n*p_r]; Singular")
    print("interreduces.  Socle via the ideal quotient (I_n : m); last Betti number")
    print("via Singular's minimal free resolution (mres).  Neither route uses the")
    print("elementary characterisation 2*w(m) > n.")
    print()

    # Free resolutions are the expensive route: minimal resolutions over a
    # polynomial ring in r(n) variables of an ideal with C_n generators.  A trial
    # run with RES_MAX = 40 was killed after Singular's mres passed 5.8 GB RSS
    # somewhere in 31..40; 30 completes comfortably.  The ideal-quotient route is
    # combinatorial and stays cheap much further out.
    RES_MAX = 30      # attempt free resolutions up to here
    QUO_MAX = 120     # ideal-quotient route up to here

    print("-" * 78)
    print("PART 1.  socle dimension, last Betti number, ceil(n/2)")
    print("-" * 78)
    print("%4s %3s %6s %6s %9s %7s %5s %6s %5s %6s" %
          ("n", "r", "dim_K", "socle", "ceil(n/2)", "beta_r", "pd_S",
           "C_n,1", "EK", "Gor"))
    ok = True
    for n in range(1, QUO_MAX + 1):
        rec = run(n, do_resolution=(n <= RES_MAX))
        checks = [rec["dim"] == n, rec["socle"] == rec["ceil"],
                  rec["socle"] == rec.get("Cn1", rec["socle"]) or n == 1]
        if "beta_last" in rec:
            checks += [rec["beta_last"] == rec["ceil"],
                       rec.get("pd", rec["n"]) == rec.get("r", 0) or n == 1,
                       rec["ek_ok"] in (True, None)]
        if not all(checks):
            ok = False
            print("   *** FAILED at n = %s: %s" % (n, rec))
        if n <= 30 or n % 10 == 0:
            print("%4s %3s %6s %6s %9s %7s %5s %6s %5s %6s%s" %
                  (n, rec.get("r", 0), rec["dim"], rec["socle"], rec["ceil"],
                   rec.get("beta_last", "-"), rec.get("pd", "-"),
                   rec.get("Cn1", "-"), rec.get("ek_ok", "-"),
                   rec["gorenstein"],
                   ("   <- " + rec["note"]) if "note" in rec else ""))
            sys.stdout.flush()
    print()
    print("All checks passed for n = 1 .. %s:  %s" % (QUO_MAX, ok))
    print("  (free resolution, pd and Eliahou-Kervaire columns computed for")
    print("   n <= %s; socle-by-ideal-quotient for all n <= %s.)" % (RES_MAX, QUO_MAX))
    print()

    print("-" * 78)
    print("PART 2.  socle monomials are exactly the integers in (n/2, n]")
    print("-" * 78)
    bad = []
    for n in range(2, QUO_MAX + 1):
        rec = run(n, do_resolution=False)
        expect = [Integer(w) for w in range((n // 2) + 1, n + 1)]
        got = [Integer(w) for w in rec["socle_mons"]]
        if got != expect:
            bad.append(n)
        if n <= 16:
            print("  n=%3s: socle monomials (as integers) = %s   expected %s" %
                  (n, got, expect))
        sys.stdout.flush()
    print("  mismatches over n = 2 .. %s: %s" % (QUO_MAX, bad if bad else "none"))
    print()

    print("-" * 78)
    print("PART 3.  the bijection  m <-> x_1*m  between socle monomials and")
    print("         minimal generators of least index 1")
    print("-" * 78)
    bad = []
    for n in range(2, RES_MAX + 1):
        S, I, primes = build(n)
        r = len(primes)
        mm = S.ideal(S.gens())
        Q = I.quotient(mm)
        G = I.groebner_basis()
        soc = [u for u in minbase(Q) if u.reduce(G) != 0]
        g1 = [u for u in minbase(I)
              if min(i for i in range(r) if u.exponents()[0][i] > 0) == 0]
        lhs = sorted(weight(S.gen(0) * u, primes) for u in soc)
        rhs = sorted(weight(u, primes) for u in g1)
        if lhs != rhs:
            bad.append(n)
        if n <= 12:
            print("  n=%3s: 2*(socle weights)           = %s" % (n, lhs))
            print("         weights of G(I) with min=1  = %s" % (rhs,))
        sys.stdout.flush()
    print("  mismatches over n = 2 .. %s: %s" % (RES_MAX, bad if bad else "none"))
    print()

    print("-" * 78)
    print("PART 4.  Gorenstein locus")
    print("-" * 78)
    for n in range(1, 13):
        rec = run(n, do_resolution=False)
        print("  n=%3s: type = %3s   Gorenstein: %s" %
              (n, rec["socle"], rec["gorenstein"]))
    print()
    print("  n=1: Gamma_1 = K (r=0). Trivially Gorenstein; degenerate, m = 0.")
    S, I, primes = build(2)
    print("  n=2: S = %s, minbase(I_2) = %s" % (S, minbase(I)))
    print("       so Gamma_2 = K[x]/(x^2), a hypersurface, hence a complete")
    print("       intersection, hence Gorenstein.")
    S, I, primes = build(3)
    print("  n=3: minbase(I_3) = %s, so Gamma_3 = K[x,y]/(x,y)^2, type 2." %
          (minbase(I),))
    print()
    print("  Cross-check independent of the socle count, via Avramov's remark")
    print("  after 5.2.5 in *Infinite free resolutions* (a Golod Gorenstein local")
    print("  ring is a hypersurface): Gamma_n is Golod for every n, so it is")
    print("  Gorenstein only if mu(I_n) = C_n <= 1.")
    for n in range(2, 16):
        S, I, primes = build(n)
        c = len(minbase(I))
        print("    n=%3s: mu(I_n) = C_n = %3s%s" %
              (n, c, "   (hypersurface)" if c == 1 else ""))
    print()
    print("-" * 78)
    print("PART 5.  socle degrees (grading by Omega): Gamma_n is level only for n <= 3")
    print("-" * 78)
    print("  A graded Artinian algebra is level when its socle sits in one degree.")
    print("  Socle degrees below are Omega(m) for m in the socle, from PART 2's")
    print("  machine-computed socle, not from the (n/2, n] description.")
    lev = []
    for n in range(2, QUO_MAX + 1):
        rec = run(n, do_resolution=False)
        degs = sorted(set(sum(e for _, e in factor(Integer(w)))
                          for w in rec["socle_mons"]))
        if len(degs) == 1:
            lev.append(n)
        if n <= 12:
            print("  n=%3s: socle = %s, degrees = %s%s" %
                  (n, rec["socle_mons"], degs, "   LEVEL" if len(degs) == 1 else ""))
        sys.stdout.flush()
    print("  level for n in 2 .. %s:  %s" % (QUO_MAX, lev))
    print()
    print("=" * 78)
    print("done")


main()

